Coding Agents Are Zero-Shot Coordinators

Zero-shot coordination (ZSC) requires independently developed agents to cooperate with unseen partners, including humans. Current methods make progress towards this goal, but rely on restrictive assumptions. On benchmarks such as Overcooked V2 and Yokai, they are either difficult to apply or, even when applicable, perform poorly. This led to an expectation that further progress requires algorithmic innovation. Surprisingly, we find that these challenges are addressed with an increase in the general capability of large language models (LLMs). Coding agents, which pair an LLM with an off-the-shelf coding harness, achieve state-of-the-art results on both benchmarks by generating policies as code and refining them using only self-play feedback. Further, ZSC aims to enable coordination with humans, yet its standard formulation overlooks settings where humans pre-agree on conventions without joint training (e.g, Hanabi). Towards this, we extend ZSC by providing agents with shared conventions in natural language. In Hanabi, given conventions used by human players, coding agents outperform baselines in cross-play with the Will-Hanabi bot. Finally, we use the generated policies to guide convention selection during self-play, achieving the highest cross-play with both the Will-Hanabi and the AH2AC2 bots trained on human gameplay logs. Code is available at https://shshnkreddy.github.io/coding-agent-zsc.

==> Policies/block_grid_2p/policy.py <==
"""Role-free full-cycle Overcooked agent for block_grid_2p.

Each seat localizes itself by matching the static 5x5 view against the known
layout, keeps a remembered item/pot map, reads the recipe from the always-on
indicator (or a button when that is much cheaper), fills the best compatible
pot, plates any ready pot, verifies the recipe right before delivering and
parks mismatched dishes on hub counters so they can be delivered later.
"""

import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'loc_fullcycle_v1', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 19, 'max_width': 19, 'num_ingredients': 3}

# Static layout (block_grid_2p). Codes: -1 floor, 0 wall, 1 goal, 2 pot,
# 3 recipe indicator, 4 button, 5 plate pile, 6/7/8 ingredient 0/1/2 supply.
MAPCODE = (
    (0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0),
    (0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0),
    (0, -1, 0, 6, 0, -1, 0, 7, 0, -1, 0, 7, 0, -1, 0, 6, 0, -1, 0),
    (0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0),
    (0, -1, 0, 2, 0, -1, 0, 8, 0, -1, 0, 8, 0, -1, 0, 2, 0, -1, 0),
    (0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0),
    (0, -1, 0, 5, 0, -1, 0, 5, 0, -1, 0, 5, 0, -1, 0, 5, 0, -1, 0),
    (0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0),
    (0, -1, 0, 0, 0, -1, 0, 4, 0, -1, 0, 4, 0, -1, 0, 0, 0, -1, 0),
    (0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0),
    (0, -1, 0, 0, 0, -1, 0, 4, 0, -1, 0, 4, 0, -1, 0, 0, 0, -1, 0),
    (0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0),
    (0, -1, 0, 5, 0, -1, 0, 5, 0, -1, 0, 5, 0, -1, 0, 5, 0, -1, 0),
    (0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0),
    (0, -1, 0, 2, 0, -1, 0, 8, 0, -1, 0, 8, 0, -1, 0, 2, 0, -1, 0),
    (0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0),
    (0, -1, 0, 6, 0, -1, 0, 7, 0, -1, 0, 7, 0, -1, 0, 6, 0, -1, 0),
    (0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0),
    (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0),
)
H = 19
W = 19
BIG = 500
BFS_ITERS = 34

DIRS = ((0, 1), (1, 0), (0, -1), (-1, 0))  # action ids 0..3: RIGHT, DOWN, LEFT, UP
POTS = ((4, 3), (4, 15), (14, 3), (14, 15))
SUPPLIES = (((2, 3), (2, 15), (16, 3), (16, 15)),
            ((2, 7), (2, 11), (16, 7), (16, 11)),
            ((4, 7), (4, 11), (14, 7), (14, 11)))
PLATES = ((6, 3), (6, 7), (6, 11), (6, 15), (12, 3), (12, 7), (12, 11), (12, 15))
BUTTONS = ((8, 7), (8, 11), (10, 7), (10, 11))
STORAGE = ((8, 8), (10, 8), (8, 10), (10, 10), (8, 6), (10, 6), (8, 12), (10, 12))
RIND = (0, 9)
GOAL = (18, 9)
RECIPES = ((2, 1, 0), (0, 2, 1), (1, 0, 2), (1, 1, 1))
# Object-to-object walking distances (from the object's access cell to the
# access cell of the destination object), precomputed from the layout.
SUP2POT = (((8, 16, 16, 24), (16, 8, 24, 16), (16, 24, 8, 16), (24, 16, 16, 8)),
           ((8, 12, 16, 20), (12, 8, 20, 16), (16, 20, 8, 12), (20, 16, 12, 8)),
           ((4, 8, 12, 16), (8, 4, 16, 12), (12, 16, 4, 8), (16, 12, 8, 4)))
PLATE2POT = ((0, 12, 12, 20), (4, 8, 12, 16), (8, 4, 16, 12), (12, 0, 20, 12),
             (12, 20, 0, 12), (12, 16, 4, 8), (16, 12, 8, 4), (20, 12, 12, 0))
BTN2GOAL = (10, 10, 10, 10)
R2GOAL = 16

BUTTON_PEN = 10
VERIFY_AGE = 34
FETCH_AGE = 10
STALE_START = 60
PARTNER_MEM = 8
I32 = jnp.int32


def _nbmin(d):
    return jnp.minimum(jnp.minimum(jnp.roll(d, 1, 0), jnp.roll(d, -1, 0)),
                       jnp.minimum(jnp.roll(d, 1, 1), jnp.roll(d, -1, 1)))


def _bfs(src, floor):
    """Distance field over floor cells from a boolean source mask."""
    d0 = jnp.where(src & floor, 0, BIG).astype(I32)

    def body(_, d):
        return jnp.where(floor, jnp.minimum(d, _nbmin(d) + 1), BIG)

    return jax.lax.fori_loop(0, BFS_ITERS, body, d0)


def _static_tables():
    code = jnp.asarray(MAPCODE, I32)
    floor = code < 0
    onehot = (code[:, :, None] == jnp.arange(9)[None, None]).astype(I32)
    pad = jnp.pad(onehot, ((2, 2), (2, 2), (0, 0)))
    idx = jnp.arange(19)[:, None] + jnp.arange(5)[None]
    win = pad[idx[:, None, :, None], idx[None, :, None, :]]  # [19,19,5,5,9]
    return floor, win


def _init():
    return {
        'belief': (jnp.asarray(MAPCODE, I32) < 0).astype(I32),
        'items': jnp.zeros((H, W, 5), I32),
        'timers': jnp.zeros((H, W), I32),
        'recipe': jnp.zeros((3,), I32),
        'rknown': jnp.asarray(0, I32),
        'rage': jnp.asarray(999, I32),
        'prev_action': jnp.asarray(4, I32),
        'prev_pos': jnp.zeros((2,), I32),
        'prev_dish': jnp.asarray(0, I32),
        'expect_move': jnp.asarray(0, I32),
        'stuck': jnp.asarray(0, I32),
        't': jnp.asarray(0, I32),
        'ppos': jnp.asarray([-10, -10], I32),
        'page': jnp.asarray(99, I32),
        'p_dish': jnp.asarray(0, I32),
        'trig_age': jnp.asarray(999, I32),
        'pstill': jnp.asarray(0, I32),
    }


def _shift(mask, dr, dc):
    return jnp.roll(jnp.roll(mask, dr, axis=0), dc, axis=1)


def _act(obs, reset, memory, rng, side):
    obs = obs.astype(I32)
    mem = jax.tree_util.tree_map(lambda a, b: jnp.where(reset, a, b), _init(), memory)
    FLOOR, WIN = _static_tables()
    POTMASK = jnp.zeros((H, W), bool).at[jnp.asarray(POTS)[:, 0], jnp.asarray(POTS)[:, 1]].set(True)
    J_POTS = jnp.asarray(POTS, I32)
    J_SUP = jnp.asarray(SUPPLIES, I32)
    J_PLATES = jnp.asarray(PLATES, I32)
    J_BUTTONS = jnp.asarray(BUTTONS, I32)
    J_STORAGE = jnp.asarray(STORAGE, I32)
    J_RECIPES = jnp.asarray(RECIPES, I32)
    J_DIRS = jnp.asarray(DIRS, I32)
    SUP2POT_J = jnp.asarray(SUP2POT, I32)
    PLATE2POT_J = jnp.asarray(PLATE2POT, I32)
    BTN2GOAL_J = jnp.asarray(BTN2GOAL, I32)

    # ---------------- localization ----------------
    pa = mem['prev_action']
    is_move = pa < 4
    d = J_DIRS[jnp.clip(pa, 0, 3)]
    dr = jnp.where(is_move, d[0], 0)
    dc = jnp.where(is_move, d[1], 0)
    belief = mem['belief'] > 0
    moved_src = belief & _shift(FLOOR, -dr, -dc)       # cells whose destination is floor
    stay_blocked = belief & ~_shift(FLOOR, -dr, -dc)
    moved = _shift(moved_src, dr, dc) | stay_blocked
    static = obs[:, :, 20:29]
    match = jnp.all(WIN == static[None, None], axis=(2, 3, 4)) & FLOOR
    c1 = moved & match
    c2 = belief & match
    newb = jnp.where(jnp.any(c1), c1, jnp.where(jnp.any(c2), c2, match))
    nb = jnp.sum(newb)
    flat = jnp.argmax(newb.reshape(-1))
    me = jnp.stack([flat // W, flat % W]).astype(I32)
    certain = nb == 1

    # ---------------- parse observation ----------------
    selfc = obs[2, 2]
    h_plate = selfc[5]
    h_cooked = selfc[6]
    h_ing = selfc[7:10]
    hold_dish = (h_plate > 0) & (h_cooked > 0)
    hold_plate = (h_plate > 0) & (h_cooked == 0)
    hold_ing = (h_plate == 0) & (jnp.sum(h_ing) > 0)
    empty = (h_plate == 0) & (jnp.sum(h_ing) == 0)
    ing_id = jnp.argmax(h_ing)
    facing = jnp.argmax(selfc[1:5])  # 0 UP 1 DOWN 2 RIGHT 3 LEFT
    face_act = jnp.array([3, 1, 0, 2], I32)[facing]

    pmask = obs[:, :, 10] > 0
    p_vis = jnp.any(pmask)
    pflat = jnp.argmax(pmask.reshape(-1))
    partner = me + jnp.stack([pflat // 5 - 2, pflat % 5 - 2]).astype(I32)
    partner = jnp.where(p_vis, partner, jnp.array([-10, -10], I32))
    ppos = jnp.where(p_vis, partner, mem['ppos'])
    page = jnp.where(p_vis, 0, jnp.minimum(mem['page'] + 1, 99))
    # the (recently seen) partner cell is an obstacle for navigation; a partner
    # that has stood still for several sightings also blocks task planning
    me_mask = jnp.zeros((H, W), bool).at[me[0], me[1]].set(True)
    obst = (page <= PARTNER_MEM) & (ppos[0] >= 0)
    pcell = jnp.zeros((H, W), bool).at[jnp.clip(ppos[0], 0, H - 1), jnp.clip(ppos[1], 0, W - 1)].set(obst) & ~me_mask
    pstill = jnp.where(p_vis, jnp.where(jnp.all(partner == mem['ppos']), mem['pstill'] + 1, 0), mem['pstill'])
    pstill = jnp.minimum(pstill, 99)
    dme = _bfs(me_mask, FLOOR & ~(pcell & (pstill >= 4)))
    ODME = _nbmin(dme)  # steps from me to the access cell of any object cell

    rcounts = obs[:, :, 36:39]
    rdisp = ((obs[:, :, 23] > 0) | (obs[:, :, 24] > 0)) & (jnp.sum(rcounts, axis=-1) > 0)
    r_seen = jnp.any(rdisp)
    rflat = jnp.argmax(rdisp.reshape(-1))
    seen_recipe = rcounts.reshape(25, 3)[rflat]

    # ---------------- memory of items / pots ----------------
    timers = mem['timers']
    items = mem['items']
    done = timers == 1
    items = items.at[:, :, 1].set(jnp.where(done, 1, items[:, :, 1]))
    timers = jnp.maximum(timers - 1, 0)
    pad_items = jnp.pad(items, ((2, 2), (2, 2), (0, 0)))
    pad_timers = jnp.pad(timers, ((2, 2), (2, 2)))
    upd_items = jax.lax.dynamic_update_slice(pad_items, obs[:, :, 29:34], (me[0], me[1], 0))[2:-2, 2:-2]
    upd_timers = jax.lax.dynamic_update_slice(pad_timers, obs[:, :, 39], (me[0], me[1]))[2:-2, 2:-2]
    items = jnp.where(certain, upd_items, items)
    timers = jnp.where(certain, upd_timers, timers)

    delivered = (mem['prev_dish'] > 0) & empty & (me[0] == GOAL[0] - 1) & (me[1] == GOAL[1])
    recipe = jnp.where(r_seen, seen_recipe, mem['recipe'])
    rknown = jnp.where(r_seen, 1, jnp.where(delivered, 0, mem['rknown']))
    rage = jnp.where(r_seen, 0, jnp.minimum(mem['rage'] + 1, 999))
    # partner seen with a dish earlier and now empty-handed: it may have
    # delivered (resampling the recipe), so our recipe knowledge is stale
    p_has_dish = jnp.sum(obs[:, :, 16]) > 0
    p_empty = p_vis & (jnp.sum(obs[:, :, 15:20]) == 0)
    # delivery-approach zone: column 9 below the hub and row 17 near the goal
    p_near_goal = ((partner[1] == GOAL[1]) & (partner[0] >= 12)) | \
        ((partner[0] == GOAL[0] - 1) & (jnp.abs(partner[1] - GOAL[1]) <= 2))
    p_moved = jnp.any(partner != mem['ppos'])
    trig_age = jnp.minimum(mem['trig_age'] + 1, 999)
    p_dropped = ((mem['p_dish'] > 0) | (p_near_goal & p_moved)) & p_empty
    trig_age = jnp.where(p_dropped, 0, trig_age)
    rage = jnp.where(p_dropped & ~r_seen, jnp.maximum(rage, VERIFY_AGE + 1), rage)
    p_dish = jnp.where(p_vis, p_has_dish, mem['p_dish'] > 0)
    known = rknown > 0

    # ---------------- world summary ----------------
    pot_items = items[J_POTS[:, 0], J_POTS[:, 1]]  # [4,5]
    cnt = pot_items[:, 2:5]
    csum = jnp.sum(cnt, axis=1)
    ptimer = timers[J_POTS[:, 0], J_POTS[:, 1]]
    pcooked = (pot_items[:, 1] > 0) & (ptimer == 0) & (csum > 0)
    pcooking = ptimer > 0
    pot_ok = ODME[J_POTS[:, 0], J_POTS[:, 1]] < BIG
    pidle = (~pcooked) & (~pcooking) & (csum < 3) & pot_ok
    pcooked = pcooked & pot_ok
    pcooking = pcooking & pot_ok
    d_pot = ODME[J_POTS[:, 0], J_POTS[:, 1]]
    side_bias = jnp.where(J_POTS[:, 1] < 9, -3 * side, 3 * side)

    # if the current recipe is already cooking/ready somewhere, new pots cook
    # a different recipe as stock instead of a likely-stale duplicate
    dup = jnp.any((pcooking | pcooked) & jnp.all(cnt == recipe[None], axis=1)) & known
    ridx = jnp.argmax(jnp.all(J_RECIPES == recipe[None], axis=1))
    alt = J_RECIPES[(ridx + 1 + side) % 4]
    compat = known & jnp.all(cnt <= recipe[None], axis=1) & ~(dup & (csum == 0))
    sup_ok = jnp.all(cnt[:, None, :] <= J_RECIPES[None], axis=2)  # [4,4]
    has_sup = jnp.any(sup_ok, axis=1)
    sup_goal = J_RECIPES[jnp.argmax(sup_ok, axis=1)]
    sup_goal = jnp.where((dup & (csum == 0))[:, None], alt[None], sup_goal)
    fill0 = cnt + jnp.stack([3 - csum, jnp.zeros_like(csum), jnp.zeros_like(csum)], axis=1)
    goal = jnp.where(compat[:, None], recipe[None], jnp.where(has_sup[:, None], sup_goal, fill0))
    need = jnp.maximum(goal - cnt, 0)

    # read-recipe target (R or cheapest button)
    d_r = ODME[RIND[0], RIND[1]]
    d_btn = ODME[J_BUTTONS[:, 0], J_BUTTONS[:, 1]]
    bbest = jnp.argmin(d_btn)
    read_btn = d_btn[bbest] + BUTTON_PEN < d_r
    read_tgt = jnp.where(read_btn, J_BUTTONS[bbest], jnp.array(RIND, I32))
    # verify-before-delivery target
    # (buttons cannot be pressed while holding a dish: verify at R, or park the
    # dish at a hub counter next to the buttons and check empty-handed)
    cv_r = d_r + R2GOAL

    # plate costs per pot
    d_plates = ODME[J_PLATES[:, 0], J_PLATES[:, 1]]  # [8]
    ptot = d_plates[:, None] + PLATE2POT_J  # [8,4]
    pbest = jnp.argmin(ptot, axis=0)
    pcost = jnp.min(ptot, axis=0)
    # fill costs per pot
    d_sup = ODME[J_SUP[..., 0], J_SUP[..., 1]]  # [3,4]
    stot = d_sup[:, :, None] + SUP2POT_J  # [3,4(sup),4(pot)]
    s_best = jnp.argmin(stot, axis=1)  # [3,4pot]
    s_cost = jnp.min(stot, axis=1)  # [3,4pot]
    s_cost = jnp.where(need.T > 0, s_cost, BIG)
    ing_best = jnp.argmin(s_cost, axis=0)  # [4pot]
    fcost = jnp.min(s_cost, axis=0)
    fscore = fcost - 6 * csum + jnp.where(compat, 0, jnp.where(dup & (csum == 0), 15, 40)) + side_bias
    fscore = jnp.where(pidle & (fcost < BIG), fscore, 10 * BIG)
    fk = jnp.argmin(fscore)
    can_fill = fscore[fk] < 10 * BIG
    fill_tgt = J_SUP[ing_best[fk], s_best[ing_best[fk], fk]]

    # ---------------- decision ----------------
    # Empty hands
    dish_on_counter = (items[:, :, 0] > 0) & (items[:, :, 1] > 0) & (~POTMASK) & \
        jnp.all(items[:, :, 2:5] == recipe[None, None], axis=-1)
    d_all = ODME
    dc_score = jnp.where(dish_on_counter, d_all, BIG)
    dcf = jnp.argmin(dc_score.reshape(-1))
    fetch_ok = known & (rage <= FETCH_AGE) & (dc_score.reshape(-1)[dcf] < BIG)
    fetch_tgt = jnp.stack([dcf // W, dcf % W]).astype(I32)

    trig = pcooked | (pcooking & (ptimer <= pcost + 2))
    tscore = jnp.where(trig, pcost, BIG)
    tk = jnp.argmin(tscore)
    plate_now = tscore[tk] < BIG
    plate_tgt_now = J_PLATES[pbest[tk]]
    wscore = jnp.where(pcooking | pcooked, ptimer + pcost, BIG)
    wk = jnp.argmin(wscore)
    any_cooking = wscore[wk] < BIG
    plate_tgt_wait = J_PLATES[pbest[wk]]
    stale_start = (rage > STALE_START) & (csum[fk] == 0)

    e_tgt = read_tgt
    e_mode = 1
    e_tgt = jnp.where(can_fill & known & ~stale_start, fill_tgt, e_tgt)
    e_mode = jnp.where(can_fill & known & ~stale_start, 2, e_mode)
    e_tgt = jnp.where(known & ~can_fill & any_cooking, plate_tgt_wait, e_tgt)
    e_mode = jnp.where(known & ~can_fill & any_cooking, 3, e_mode)
    any_dish = (items[:, :, 0] > 0) & (items[:, :, 1] > 0) & (~POTMASK)
    near_stock = jnp.min(jnp.where(any_dish, d_all, BIG)) <= 6
    check_stock = near_stock & (~known | (rage > VERIFY_AGE))
    e_tgt = jnp.where(check_stock, J_BUTTONS[bbest], e_tgt)
    e_mode = jnp.where(check_stock, 6, e_mode)
    e_tgt = jnp.where(plate_now, plate_tgt_now, e_tgt)
    e_mode = jnp.where(plate_now, 4, e_mode)
    e_tgt = jnp.where(fetch_ok, fetch_tgt, e_tgt)
    e_mode = jnp.where(fetch_ok, 5, e_mode)

    # Holding plate
    pl_score = jnp.where(pcooked | pcooking, jnp.maximum(ptimer, d_pot) + jnp.where(pcooked, 0, 1), BIG)
    plk = jnp.argmin(pl_score)
    pl_ok = pl_score[plk] < BIG
    pl_tgt = J_POTS[plk]

    # Holding ingredient
    e_i = jax.nn.one_hot(ing_id, 3, dtype=I32)
    ing_allowed = pidle & jnp.all(cnt + e_i[None] <= goal, axis=1)
    iscore = jnp.where(ing_allowed, d_pot - 6 * csum + jnp.where(compat, 0, 40) + side_bias, BIG)
    ik = jnp.argmin(iscore)
    ing_ok = iscore[ik] < BIG
    ing_tgt = J_POTS[ik]

    # Holding dish
    fresh = known & (rage <= VERIFY_AGE)
    dish_match = jnp.all(h_ing == recipe)
    st_empty = jnp.all(items[J_STORAGE[:, 0], J_STORAGE[:, 1]] == 0, axis=1)
    st_score = jnp.where(st_empty, ODME[J_STORAGE[:, 0], J_STORAGE[:, 1]], BIG)
    stk = jnp.argmin(st_score)
    st_ok = st_score[stk] < BIG
    go_hub = st_ok & (st_score[stk] + 18 + BUTTON_PEN < cv_r)
    store = (known & ~dish_match) | (~(fresh & dish_match) & go_hub)
    d_tgt = jnp.where(fresh & dish_match, jnp.array(GOAL, I32),
                      jnp.where(store, J_STORAGE[stk], jnp.array(RIND, I32)))
    d_mode = jnp.where(fresh & dish_match, 7, jnp.where(store, 8, 9))
    d_drop = store & ~st_ok

    tgt = jnp.where(empty, e_tgt, jnp.where(hold_plate, pl_tgt, jnp.where(hold_ing, ing_tgt, d_tgt)))
    mode = jnp.where(empty, e_mode, jnp.where(hold_plate, 10, jnp.where(hold_ing, 11, d_mode)))
    drop = (hold_plate & ~pl_ok) | (hold_ing & ~ing_ok) | (hold_dish & d_drop)
    mode = jnp.where(drop, 12, mode)

    # ---------------- navigation ----------------
    rng_noise, rng_rand = jax.random.split(rng)
    nbrs = me[None] + J_DIRS  # [4,2]
    nb_ok = FLOOR[nbrs[:, 0], nbrs[:, 1]] & ~jnp.all(nbrs == partner[None], axis=1)
    tmask = jnp.zeros((H, W), bool).at[tgt[0], tgt[1]].set(True)
    dt = _bfs(_shift(tmask, 1, 0) | _shift(tmask, -1, 0) | _shift(tmask, 0, 1) | _shift(tmask, 0, -1), FLOOR)
    dto = _bfs(_shift(tmask, 1, 0) | _shift(tmask, -1, 0) | _shift(tmask, 0, 1) | _shift(tmask, 0, -1), FLOOR & ~pcell)
    use_o = jnp.min(dto[nbrs[:, 0], nbrs[:, 1]]) < BIG
    dnav = jnp.where(use_o, dto, dt)
    nb_d = dnav[nbrs[:, 0], nbrs[:, 1]].astype(jnp.float32)
    nb_d = jnp.where(nb_ok, nb_d, 1e4) + jax.random.uniform(rng_noise, (4,)) * 0.5
    nav_act = jnp.argmin(nb_d).astype(I32)
    nav_act = jnp.where(jnp.min(nb_d) >= 1e4, 4, nav_act)
    at_tgt = dt[me[0], me[1]] == 0
    delta = tgt - me
    need_act = jnp.where(delta[1] == 1, 0, jnp.where(delta[0] == 1, 1, jnp.where(delta[1] == -1, 2, 3))).astype(I32)
    act = jnp.where(at_tgt, jnp.where(face_act == need_act, 5, need_act), nav_act)
    p_adj = p_vis & (jnp.sum(jnp.abs(partner - me)) <= 2)
    rng_noise, rng_yield = jax.random.split(rng_noise)
    yield_now = p_adj & (~at_tgt) & (jax.random.uniform(rng_yield) < 0.2)
    act = jnp.where(yield_now, 4, act)
    expect_move = (~at_tgt) & (nav_act < 4) & ~yield_now

    # drop-here: face an adjacent empty plain counter and interact
    loc = jnp.array([[2, 3], [3, 2], [2, 1], [1, 2]], I32)  # RIGHT, DOWN, LEFT, UP (action order)
    cell = obs[loc[:, 0], loc[:, 1]]
    free_counter = (cell[:, 20] > 0) & (jnp.sum(cell[:, 29:34], axis=1) == 0)
    facing_free = free_counter[face_act]
    first_free = jnp.argmax(free_counter).astype(I32)
    drop_act = jnp.where(facing_free, 5, jnp.where(jnp.any(free_counter), first_free,
                                                   jax.random.randint(rng_rand, (), 0, 4)))
    act = jnp.where(drop, drop_act, act)
    expect_move = expect_move & ~drop

    # anti-stuck
    same = jnp.all(me == mem['prev_pos'])
    stuck = jnp.where((mem['expect_move'] > 0) & same, mem['stuck'] + 1, 0)
    rand_act = jax.random.randint(rng_rand, (), 0, 4).astype(I32)
    use_rand = stuck >= 2
    act = jnp.where(use_rand, rand_act, act)
    stuck = jnp.where(use_rand, 0, stuck)
    expect_move = jnp.where(use_rand, False, expect_move)

    act = act.astype(I32)
    new_mem = {
        'belief': newb.astype(I32),
        'items': items.astype(I32),
        'timers': timers.astype(I32),
        'recipe': recipe.astype(I32),
        'rknown': rknown.astype(I32),
        'rage': rage.astype(I32),
        'prev_action': act,
        'prev_pos': me,
        'prev_dish': hold_dish.astype(I32),
        'expect_move': expect_move.astype(I32),
        'stuck': stuck.astype(I32),
        't': mem['t'] + 1,
        'ppos': ppos.astype(I32),
        'page': page.astype(I32),
        'p_dish': p_dish.astype(I32),
        'trig_age': trig_age.astype(I32),
        'pstill': pstill.astype(I32),
    }
    trace = {
        'row': me[0], 'col': me[1], 'nbelief': nb.astype(I32), 'mode': mode.astype(I32),
        'rknown': rknown.astype(I32), 'rage': rage.astype(I32),
        'tgt_r': tgt[0].astype(I32), 'tgt_c': tgt[1].astype(I32),
    }
    return act, new_mem, trace


def init_agent_0():
    return _init()


def agent_0_act(obs, reset, memory, rng):
    return _act(obs, reset, memory, rng, 1)


def init_agent_1():
    return _init()


def agent_1_act(obs, reset, memory, rng):
    return _act(obs, reset, memory, rng, -1)


==> Policies/demo_cook_simple/policy.py <==
"""Cooperative Overcooked-V2 policy for the disconnected two-room layout.

The board is split into two rooms that share only the pot (2,7) and the two
counter cells (1,7)/(3,7):

    WWWWWR2W0WW
    0      W  B
    W     APA X
    1      W  B
    WWWWWR2W1WW

Only the left room can see a recipe indicator (R at (0,5)/(4,5)); only the
right room can reach the plate piles (1,10)/(3,10) and the delivery station
(2,10).  Both rooms can reach ingredient supplies 0 and 1 and can interact with
the pot.  The two floor regions are disconnected, so seats never collide.

The roles are therefore forced by geometry rather than by any private
convention:

* left-room seat  : reads the displayed recipe and puts the first ingredient of
  the required type into the pot.  That insertion is also the only
  convention-free way to tell the right room which recipe is displayed.  It
  then keeps the pot topped up and restocks two private staging counters
  (0,4)/(4,4) so the next cycle can start quickly after a delivery.
* right-room seat : never starts a pot, because it cannot know the recipe.  It
  copies the ingredient type already in the pot, fetches a plate while the pot
  cooks, scoops, delivers dishes that are a pure stack of three units of one
  edible ingredient, and dumps anything mixed on a private counter.

The role is derived from self-localization, so either act function works in
either seat and neither seat depends on its partner running this same policy.
"""

import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {
    'name': 'room_division_cook',
    'adapter': 'overcooked_v2',
    'adapter_version': 1,
    'max_height': 5,
    'max_width': 11,
    'num_ingredients': 3,
}

# --------------------------------------------------------------------------
# static map knowledge (published layout geometry only)
# codes: 0 floor, 1 wall, 2 goal, 3 pot, 4 recipe indicator, 5 button,
#        6 plate pile, 7 ingredient 0, 8 ingredient 1, 9 ingredient 2
# --------------------------------------------------------------------------
_CODES = [
    [1, 1, 1, 1, 1, 4, 9, 1, 7, 1, 1],
    [7, 0, 0, 0, 0, 0, 0, 1, 0, 0, 6],
    [1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2],
    [8, 0, 0, 0, 0, 0, 0, 1, 0, 0, 6],
    [1, 1, 1, 1, 1, 4, 9, 1, 8, 1, 1],
]
_FLOOR = [
    (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 8), (1, 9),
    (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 8), (2, 9),
    (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 8), (3, 9),
]

# action ids
_RIGHT, _DOWN, _LEFT, _UP, _STAY, _INTERACT = 0, 1, 2, 3, 4, 5

# ---- behaviour modes: (target cell, facing action, interact?) -------------
M_IDLE_L = 0    # wait at the pot cell, watching recipe / pot / partner
M_POT_L = 1     # insert the held ingredient into the pot
M_TAKE_S0 = 2   # take staged ingredient 0 from counter (0,4)
M_TAKE_S1 = 3   # take staged ingredient 1 from counter (4,4)
M_PUT_S0 = 4    # stage ingredient 0 on counter (0,4)
M_PUT_S1 = 5    # stage ingredient 1 on counter (4,4)
M_SUP0_L = 6    # take ingredient 0 from supply (1,0)
M_SUP1_L = 7    # take ingredient 1 from supply (3,0)
M_SUP2_L = 8    # take ingredient 2 from supply (0,6)
M_DUMP_L0 = 9   # drop an unusable item on private counter (0,3)
M_DUMP_L1 = 10  # drop an unusable item on private counter (0,2)
M_IDLE_R = 11   # wait beside the pot, facing it
M_POT_R = 12    # insert into / scoop out of the pot
M_ING0_R = 13   # take ingredient 0 from supply (0,8)
M_ING1_R = 14   # take ingredient 1 from supply (4,8)
M_PLATE_R = 15  # take a plate from pile (1,10)
M_DELIVER = 16  # deliver at the station (2,10)
M_DUMP_R0 = 17  # drop an unusable item on private counter (0,9)
M_DUMP_R1 = 18  # drop an unusable item on private counter (4,9)
M_SCOUT_L = 19  # walk into sight of a recipe indicator (start of episode)
M_DUMP_R2 = 20  # last-resort drop on shared counter (1,7)
M_DUMP_R3 = 21  # last-resort drop on shared counter (3,7)

# target cell, facing, and what to do on arrival (0 stay, 1 interact, 2 stay
# without turning).  Waiting posts use 2 so that they never step off target.
_MODE_ROW = [2, 2, 1, 3, 1, 3, 1, 3, 1, 1, 1, 2, 2, 1, 3, 1, 2, 1, 3, 2, 1, 3]
_MODE_COL = [5, 6, 4, 4, 4, 4, 1, 1, 6, 3, 2, 8, 8, 8, 8, 9, 9, 9, 9, 3, 8, 8]
_MODE_FACE = [_RIGHT, _RIGHT, _UP, _DOWN, _UP, _DOWN, _LEFT, _LEFT, _UP, _UP,
              _UP, _LEFT, _LEFT, _UP, _DOWN, _RIGHT, _RIGHT, _UP, _DOWN,
              _LEFT, _LEFT, _LEFT]
_MODE_ACT = [2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1]

_POT_R, _POT_C = 2, 7
_SLOT0_R, _SLOT0_C = 0, 4   # staging counter for ingredient 0
_SLOT1_R, _SLOT1_C = 4, 4   # staging counter for ingredient 1

# memory: 0 step, 1 recipe(3=unknown), 2 pot_n, 3 pot_type(3=none), 4 pot_mixed,
# 5 pot_cooked, 6 pot_timer, 7 steps since the pot was emptied, 8 slot0,
# 9 slot1, 10 recoveries, 11 restock intent, 12 steps with a dead pot,
# 13 next solo ingredient, 14 solo latch, 15 observed delivery lag,
# 16 steps since the pot contents last changed,
# 17 steps since the partner was seen carrying something
_MEM0 = [0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 199]
_MAX_RECOVERY_FILLS = 4  # bounded clean-up of a mis-typed pot started elsewhere

# The right room cannot read the recipe, so it never starts a pot while the
# partner might still do it.  If the pot stays dead this long the partner is
# not loading at all, and cooking alternating single-ingredient dishes becomes
# the best available option: a wrong delivery leaves the recipe unchanged, so
# the following dish of the other type is certain to be correct.  That gives
# +20 on two deliveries out of three in expectation instead of nothing.
_SOLO_AFTER = 45
_SOLO_QUIET = 60


def _i32(x):
    return jnp.asarray(x, jnp.int32)


def _static_windows():
    """Reference 5x5 static crops for every reachable floor cell."""
    codes = _i32(_CODES)
    planes = jnp.stack([_i32(codes == k) for k in range(1, 10)], axis=-1)
    pad = jnp.zeros((9, 15, 9), jnp.int32).at[2:7, 2:13].set(planes)
    windows = jnp.stack([pad[r:r + 5, c:c + 5] for (r, c) in _FLOOR])
    return _i32(_FLOOR), windows


def _localize(obs):
    """Exact position: all 24 floor crops are distinct (min distance 4)."""
    cells, windows = _static_windows()
    static = obs[:, :, 20:29]
    cost = jnp.abs(windows - static[None]).sum(axis=(1, 2, 3))
    return cells[jnp.argmin(cost)]


def _cell(obs, pos, grow, gcol):
    """Channel vector of a global cell plus a visibility flag."""
    rr = grow - pos[0] + 2
    cc = gcol - pos[1] + 2
    ok = (rr >= 0) & (rr < 5) & (cc >= 0) & (cc < 5)
    return obs[jnp.clip(rr, 0, 4), jnp.clip(cc, 0, 4)], ok


def _navigate(pos, face_act, mode):
    """Walk to the mode's cell, turn to its facing, then act there."""
    trow = _i32(_MODE_ROW)[mode]
    tcol = _i32(_MODE_COL)[mode]
    tface = _i32(_MODE_FACE)[mode]
    want_interact = _i32(_MODE_ACT)[mode]

    drow = trow - pos[0]
    dcol = tcol - pos[1]
    vert = jnp.where(drow > 0, _DOWN, _UP)
    horiz = jnp.where(dcol > 0, _RIGHT, _LEFT)

    # every interaction target faces a blocking object, so a movement action
    # there only turns the agent.  Waiting posts (code 2) never turn, because
    # their facing may be free floor.
    arrived = jnp.where(
        want_interact == 2,
        _STAY,
        jnp.where(face_act != tface, tface,
                  jnp.where(want_interact > 0, _INTERACT, _STAY)),
    )
    # approach so that the final move already sets the wanted facing
    face_horizontal = (tface == _RIGHT) | (tface == _LEFT)
    vert_first = jnp.where(drow != 0, vert, jnp.where(dcol != 0, horiz, arrived))
    horiz_first = jnp.where(dcol != 0, horiz, jnp.where(drow != 0, vert, arrived))
    return _i32(jnp.where(face_horizontal, vert_first, horiz_first))


def _agent(obs, reset, memory, rng):
    obs = _i32(obs)
    mem = _i32(jnp.where(reset, _i32(_MEM0), memory))

    pos = _localize(obs)
    me = obs[2, 2]
    face_act = _i32([_UP, _DOWN, _RIGHT, _LEFT])[jnp.argmax(me[1:5])]

    held_plate = me[5] > 0
    held_cooked = me[6] > 0
    held_counts = me[7:10]
    held_total = held_counts.sum()
    held_type = _i32(jnp.argmax(held_counts))
    holding_dish = held_plate & held_cooked
    holding_plate = held_plate & (~held_cooked)
    holding_ing = (~held_plate) & (held_total > 0)

    # ---- displayed recipe (visible from the left room only) ----
    rec_counts = obs[:, :, 36:39].max(axis=0).max(axis=0)
    rec_visible = rec_counts.sum() > 0
    recipe = _i32(jnp.where(rec_visible, jnp.argmax(rec_counts), mem[1]))

    # ---- pot state; remembered and aged while out of view ----
    pot_vec, pot_visible = _cell(obs, pos, _POT_R, _POT_C)
    live_counts = pot_vec[31:34]
    live_n = live_counts.sum()
    live_type = _i32(jnp.where(live_n > 0, jnp.argmax(live_counts), 3))
    live_mixed = _i32((live_counts > 0).sum() > 1)
    live_cooked = _i32(pot_vec[30] > 0)
    live_timer = _i32(pot_vec[39])

    aged_timer = jnp.maximum(mem[6] - 1, 0)
    aged_cooked = jnp.where((mem[6] > 0) & (aged_timer == 0), 1, mem[5])

    pot_n = _i32(jnp.where(pot_visible, live_n, mem[2]))
    pot_type = _i32(jnp.where(pot_visible, live_type, mem[3]))
    pot_mixed = _i32(jnp.where(pot_visible, live_mixed, mem[4]))
    pot_cooked = _i32(jnp.where(pot_visible, live_cooked, aged_cooked))
    pot_timer = _i32(jnp.where(pot_visible, live_timer, aged_timer))

    # ---- private staging counters of the left room ----
    s0_vec, s0_ok = _cell(obs, pos, _SLOT0_R, _SLOT0_C)
    s1_vec, s1_ok = _cell(obs, pos, _SLOT1_R, _SLOT1_C)
    slot0 = _i32(jnp.where(s0_ok, s0_vec[31] > 0, mem[8] > 0))
    slot1 = _i32(jnp.where(s1_ok, s1_vec[32] > 0, mem[9] > 0))

    # ---- never start a new pot while a delivery is still pending: the recipe
    #      is resampled by that delivery ----
    partner_has_dish = obs[:, :, 16].max() > 0
    scoop_seen = pot_visible & (live_n == 0) & ((mem[5] > 0) | (mem[2] > 0))
    since_empty = _i32(jnp.where(scoop_seen | partner_has_dish, 0,
                                 jnp.minimum(mem[7] + 1, 99)))
    # A delivery resamples the recipe, so the gap between the scoop and the new
    # display is learned rather than assumed: it is two steps for a partner
    # that walks straight to the station, more for a slower one.
    recipe_changed = rec_visible & (mem[1] < 3) & (recipe != mem[1])
    deliver_lag = _i32(jnp.where(recipe_changed & (since_empty <= 12),
                                 jnp.maximum(mem[15], since_empty),
                                 mem[15]))
    fresh_recipe = since_empty >= deliver_lag

    pot_idle = (pot_cooked == 0) & (pot_timer == 0) & (pot_n < 3)
    recipe_known = recipe < 3
    wrong_batch = (pot_n > 0) & ((pot_mixed > 0) | (recipe_known & (pot_type != recipe)))
    pot_stall = _i32(jnp.where(
        pot_visible,
        jnp.where(pot_n != mem[2], 0, jnp.minimum(mem[16] + 1, 99)),
        mem[16]))
    # A mis-typed batch is only completed to unblock the pot when the partner
    # has clearly abandoned it; a partner that is still loading the wrong
    # ingredient must never be helped to finish faster.
    may_recover = (mem[10] < _MAX_RECOVERY_FILLS) & (pot_stall >= 15)

    # ======================= left-room seat =============================
    want = _i32(jnp.where(pot_n > 0, pot_type, recipe))
    pot_open = (
        pot_idle
        & (want < 3)
        & ((pot_n > 0) | fresh_recipe)
        & ((~wrong_batch) | may_recover)
    )
    d3_vec, d3_ok = _cell(obs, pos, 0, 3)
    dump_l = jnp.where(d3_ok & (d3_vec[29:34].sum() > 0), M_DUMP_L1, M_DUMP_L0)

    take_want = jnp.where(
        want == 0,
        jnp.where(slot0 > 0, M_TAKE_S0, M_SUP0_L),
        jnp.where(want == 1,
                  jnp.where(slot1 > 0, M_TAKE_S1, M_SUP1_L),
                  M_SUP2_L),
    )
    # Restocking a staging counter is a ~13 step round trip, so it is only
    # started with enough cooking time left, and it is kept sticky in memory so
    # that the trip is never abandoned half way.
    holding_nothing = (~held_plate) & (held_total == 0)
    restock_time = (pot_cooked == 0) & (pot_timer >= 12)
    restock_need = jnp.where(slot0 == 0, 1, jnp.where(slot1 == 0, 2, 0))
    prev_restock = mem[11]
    still_valid = (
        (prev_restock > 0)
        & jnp.where(prev_restock == 1, slot0 == 0, slot1 == 0)
        & (~pot_open)
        & holding_nothing
    )
    restock_active = _i32(jnp.where(
        still_valid, prev_restock,
        jnp.where((~pot_open) & holding_nothing & restock_time, restock_need, 0)))
    restock = jnp.where(restock_active == 1, M_SUP0_L,
                        jnp.where(restock_active == 2, M_SUP1_L, M_IDLE_L))
    stage_held = jnp.where(
        (held_type == 0) & (slot0 == 0), M_PUT_S0,
        jnp.where((held_type == 1) & (slot1 == 0), M_PUT_S1,
                  jnp.where(held_type == 2, dump_l, M_IDLE_L)),
    )
    left_mode = jnp.where(
        holding_dish | holding_plate,
        dump_l,
        jnp.where(
            holding_ing,
            jnp.where(pot_open & (held_type == want), M_POT_L, stage_held),
            jnp.where(
                ~recipe_known,
                M_SCOUT_L,
                jnp.where(pot_open, take_want, restock),
            ),
        ),
    )

    # ======================= right-room seat ============================
    # four drop cells, so a useless item can always be put down somewhere
    def _busy(grow, gcol):
        vec, ok = _cell(obs, pos, grow, gcol)
        return ok & (vec[29:34].sum() > 0)

    dump_r = jnp.where(
        _busy(0, 9), jnp.where(
            _busy(4, 9), jnp.where(_busy(1, 7), M_DUMP_R3, M_DUMP_R2),
            M_DUMP_R1),
        M_DUMP_R0)

    # only pure three-unit stacks of an edible ingredient can be a valid recipe
    dish_pure = (held_total == 3) & ((held_counts > 0).sum() == 1) & (held_type < 2)
    reachable_in_pot = live_counts[0:2]
    fill_type = _i32(jnp.where(
        pot_mixed > 0,
        jnp.where(reachable_in_pot.sum() > 0, jnp.argmax(reachable_in_pot), 2),
        pot_type))
    fill_possible = pot_idle & (pot_n > 0) & (pot_n < 3) & (fill_type < 2)
    take_fill = jnp.where(fill_type == 0, M_ING0_R, M_ING1_R)

    # last-resort solo cooking when the partner never loads the pot
    pot_dead = (pot_n == 0) & (pot_cooked == 0) & (pot_timer == 0)
    dead_streak = _i32(jnp.where(pot_dead, jnp.minimum(mem[12] + 1, 999), 0))
    # A partner that carries ingredients to the pot is loading it, only slowly;
    # taking the pot over would waste its work, so solo cooking waits until
    # there has been no sign of the partner for a long time.
    partner_carries = obs[:, :, 17:20].max() > 0
    since_carry = _i32(jnp.where(partner_carries, 0,
                                 jnp.minimum(mem[17] + 1, 199)))
    solo_latch = _i32(((mem[14] > 0) | (dead_streak >= _SOLO_AFTER))
                      & (since_carry >= _SOLO_QUIET))
    solo_type = _i32(mem[13])
    solo_start = pot_dead & (solo_latch > 0)
    take_solo = jnp.where(solo_type == 0, M_ING0_R, M_ING1_R)
    insert_ok = ((pot_n > 0) & (pot_type == held_type)) | (
        solo_start & (held_type == solo_type))

    right_mode = jnp.where(
        holding_dish,
        jnp.where(dish_pure, M_DELIVER, dump_r),
        jnp.where(
            holding_plate,
            jnp.where(pot_cooked > 0, M_POT_R,
                      jnp.where(fill_possible | solo_start, dump_r, M_IDLE_R)),
            jnp.where(
                holding_ing,
                jnp.where(pot_idle & (pot_n < 3) & insert_ok, M_POT_R, dump_r),
                jnp.where(
                    pot_cooked > 0,
                    M_PLATE_R,
                    jnp.where(
                        fill_possible, take_fill,
                        jnp.where(solo_start, take_solo,
                                  jnp.where((pot_timer > 0) | (pot_n >= 3),
                                            M_PLATE_R, M_IDLE_R))),
                ),
            ),
        ),
    )

    is_right = pos[1] > _POT_C
    mode = _i32(jnp.where(is_right, right_mode, left_mode))
    action = _navigate(pos, face_act, mode)

    recovered = mem[10] + jnp.where(
        (~is_right) & (mode == M_POT_L) & (action == _INTERACT) & wrong_batch, 1, 0)
    # alternate the solo ingredient after every delivery this seat makes
    delivered = is_right & (mode == M_DELIVER) & (action == _INTERACT)
    next_solo = _i32(jnp.where(delivered, 1 - solo_type, solo_type))

    new_mem = _i32(jnp.stack([
        mem[0] + 1,
        recipe,
        pot_n,
        pot_type,
        pot_mixed,
        pot_cooked,
        pot_timer,
        since_empty,
        slot0,
        slot1,
        _i32(recovered),
        _i32(jnp.where(is_right, 0, restock_active)),
        dead_streak,
        next_solo,
        _i32(jnp.where(is_right, solo_latch, 0)),
        deliver_lag,
        pot_stall,
        since_carry,
    ]))

    trace = {
        'pos': _i32(pos),
        'mode': mode,
        'recipe': recipe,
        'pot_n': pot_n,
        'pot_timer': pot_timer,
        'act': action,
    }
    return action, new_mem, trace


def init_agent_0():
    return jnp.asarray(_MEM0, jnp.int32)


def agent_0_act(obs, reset, memory, rng):
    return _agent(obs, reset, memory, rng)


def init_agent_1():
    return jnp.asarray(_MEM0, jnp.int32)


def agent_1_act(obs, reset, memory, rng):
    return _agent(obs, reset, memory, rng)


==> Policies/demo_cook_wide/policy.py <==
"""Cooperation grounded in visible ingredients and pot contents."""

import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'evidence_with_recovery_space', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 6, 'max_width': 11, 'num_ingredients': 4}

# Immutable geometry from the public specification. Runtime localization compares
# the static observation to each possible floor-cell crop.
_LAYOUT = ('WWWWBXBWWWW', 'WWW0 A 1WWW', 'WWWWWPWWWWW',
           'W    A    W', '0  W3R3W  0', 'W1WWWWWWW1W')
_STATIC = {'W': 0, 'X': 1, 'P': 2, 'R': 3, 'L': 4, 'B': 5,
           '0': 6, '1': 7, '2': 8, '3': 9}
def localize_lower(obs):
    lower = tuple((r, c) for r in range(3, 5) for c in range(11)
                  if _LAYOUT[r][c] in ' A')
    templates = tuple(tuple(tuple(tuple(
        int(0 <= r+i-2 < 6 and 0 <= c+j-2 < 11 and
            _STATIC.get(_LAYOUT[max(0, min(5, r+i-2))][max(0, min(10, c+j-2))], -1) == k)
        for k in range(10)) for j in range(5)) for i in range(5)) for r, c in lower)
    scores = jnp.sum(jnp.abs(jnp.asarray(templates, jnp.int32) - obs[None, :, :, 22:32]), axis=(1, 2, 3))
    return jnp.asarray(lower, jnp.int32)[jnp.argmin(scores)]


def face_or_interact(direction, desired):
    return jnp.where(direction == desired, 5, jnp.asarray([3, 1, 0, 2], jnp.int32)[desired])


def upper_to(x, direction, target_x, desired):
    return jnp.where(x < target_x, 0, jnp.where(x > target_x, 2, face_or_interact(direction, desired)))


def lower_to(row, x, direction, target_row, target_x, desired):
    # All long routes use the unbroken corridor at row 3.
    lateral = jnp.where(x < target_x, 0, 2)
    move = jnp.where(x != target_x, jnp.where(row == 4, 3, lateral),
                     jnp.where(row < target_row, 1, 3))
    return jnp.where((row == target_row) & (x == target_x), face_or_interact(direction, desired), move)


def decode(obs):
    inv = obs[2, 2, 5:11]
    direction = jnp.argmax(obs[2, 2, 1:5])
    pot = jnp.sum(obs[:, :, 32:38] * obs[:, :, 24:25], axis=(0, 1))
    timer = jnp.sum(obs[:, :, 44])
    other = jnp.sum(obs[:, :, 16:22], axis=(0, 1))
    return inv, direction, pot, timer, other


def init_agent_0():
    # time, recipe, fresh-hand permission, prior pot count, pot stall,
    # time since delivery, prior carried ingredient, stationary cue duration
    return jnp.asarray([0, -1, 1, 0, 0, 100, -1, 0, 0,
                        -1, 0, 0, 0, -1, -1, 0, -1, 0, 0, -1], jnp.int32)


def agent_0_act(obs, reset, memory, rng):
    memory = jnp.where(reset, init_agent_0(), memory)
    inv, direction, pot, timer, other = decode(obs)
    pj = jnp.argmax(jnp.sum(obs[:, :, 24], axis=0))
    x = 7 - pj
    n = jnp.sum(pot[2:])
    held_raw = (jnp.sum(inv[2:]) > 0) & (inv[0] == 0)
    visible_partner = jnp.sum(obs[:, :, 11]) > 0
    other_raw = (jnp.sum(other[2:4]) == 1) & (jnp.sum(other[4:]) == 0) & (other[0] == 0)
    other_type = jnp.argmax(other[2:])
    other_x = x + jnp.argmax(jnp.sum(obs[:, :, 11], axis=0)) - 2
    other_direction = jnp.argmax(jnp.sum(obs[:, :, 12:16], axis=(0, 1)))
    side_cue = jnp.where(other_x < 5, 0, jnp.where(other_x > 5, 1,
                         jnp.where((other_direction == 3) | (other_direction == 0), 0, 1)))
    side_cue = jnp.where(visible_partner, side_cue, -1)
    side_stable = jnp.where((side_cue >= 0) & (side_cue == memory[9]), memory[10]+1, 0)
    response = (memory[13] >= 0) & (side_cue >= 0) & (side_cue != memory[13]) & (side_stable >= 3) & (memory[5] >= 2) & (memory[5] <= 12)
    mapping = jnp.where(response, jnp.bitwise_xor(memory[13], memory[14]), memory[11])
    locked = (memory[12] > 0) | response
    cue_stable = jnp.where(other_raw & (other_type == memory[6]) & (other_x == 5), memory[7]+1, 0)
    stalled = jnp.where(n == memory[3], memory[4]+1, 0)
    carrier = (memory[8] > 0) | ((n == 2) & other_raw & (cue_stable >= 6) & (stalled >= 6))
    # A persistent literal ingredient can be a signal rather than a promised
    # deposit. Allow it again after a delivery guard instead of waiting forever.
    persistent_cue = other_raw & (cue_stable >= 4) & (memory[5] >= 8)
    fresh = (memory[2] > 0) | (visible_partner & (jnp.sum(other) == 0)) | persistent_cue
    ingredient = jnp.where((memory[1] < 0) & fresh & other_raw, jnp.argmax(other[2:]), memory[1])
    ingredient = jnp.where(n > 0, jnp.argmax(pot[2:]), ingredient)
    invalid_pot = (jnp.sum(pot[4:]) > 0) | ((pot[2] > 0) & (pot[3] > 0))
    ingredient = jnp.where((n > 0) & invalid_pot, jnp.where(other_raw, other_type, 0), ingredient)
    # Literal ingredient evidence supersedes a speculative fallback, including
    # when it arrives after a guessed pot has begun cooking.
    truth = jnp.where((memory[17] > 0) & other_raw & (memory[19] < 0), other_type, memory[19])
    ingredient = jnp.where(truth >= 0, truth, ingredient)
    grace = jnp.where((memory[15] > 0) & (side_stable >= 4), 6, 20)
    grace = jnp.where(locked & (side_stable >= 3), 3, grace)
    fallback = (ingredient < 0) & (n == 0) & (jnp.sum(inv) == 0) & (stalled >= grace) & (memory[5] >= grace) & ~other_raw
    alternate = jnp.where(memory[14] >= 0, 1-memory[14], 0)
    unconfirmed = jnp.where((side_cue == memory[13]) & (memory[14] >= 0), alternate, side_cue)
    guess = jnp.where(side_cue >= 0, jnp.where(locked, jnp.bitwise_xor(side_cue, mapping), unconfirmed), alternate)
    ingredient = jnp.where(fallback, guess, ingredient)
    cycle_cue = jnp.where(fallback, side_cue, memory[16])
    fallback_cycle = (memory[17] > 0) | fallback
    ingredient_x = jnp.where(ingredient == 0, 4, 6)
    ingredient_dir = jnp.where(ingredient == 0, 3, 2)
    fetch = upper_to(x, direction, ingredient_x, ingredient_dir)
    put = upper_to(x, direction, 5, 1)
    plate_x = jnp.where(x <= 5, 4, 6)
    plate = upper_to(x, direction, plate_x, 0)
    deliver = upper_to(x, direction, 5, 0)
    counters = obs[3, jnp.asarray([6, 8]) - x, 32:38]
    free = jnp.sum(counters, axis=1) == 0
    reusable = (counters[:, 0] == 0) & (counters[:, 1] == 0) & (jnp.sum(counters[:, 2:], axis=1) == 1)
    reusable = reusable & (counters[:, 2 + jnp.maximum(ingredient, 0)] > 0) & (ingredient >= 0)
    distance = jnp.abs(jnp.asarray([4, 6]) - x)
    counter_cost = distance + jnp.where(distance > 0, 1, (direction != 1).astype(jnp.int32)) + 1
    supply_distance = jnp.abs(x-ingredient_x)
    supply_cost = supply_distance + ((supply_distance == 0) & (direction != ingredient_dir)).astype(jnp.int32) + 1
    reuse_index = jnp.argmin(jnp.where(reusable, counter_cost, 100))
    reuse_x = jnp.asarray([4, 6])[reuse_index]
    arrival_steps = supply_cost + jnp.abs(ingredient_x-5) + 2
    unseen_partner_arrival = jnp.where(x == 5, 5, 4)
    overflow_risk = other_raw | (arrival_steps > unseen_partner_arrival)
    reuse_is_faster = jnp.any(reusable) & ((counter_cost[reuse_index] <= supply_cost) |
                       carrier | invalid_pot | fallback_cycle | ((n == 2) & ~jnp.any(free) & overflow_risk))
    fetch = jnp.where(reuse_is_faster, upper_to(x, direction, reuse_x, 1), fetch)
    drop_x = jnp.asarray([4, 6])[jnp.argmin(jnp.where(free, distance, 100))]
    drop = upper_to(x, direction, drop_x, 1)
    wait = jnp.where(x < 5, 0, jnp.where(x > 5, 2, 4))
    action = jnp.where(ingredient >= 0, fetch, wait)
    # The partner can finish the pot without causing a surplus pickup.
    action = jnp.where((n == 2) & other_raw & (stalled < 6), wait, action)
    action = jnp.where((n >= 3) | (timer > 0) | (pot[1] > 0), plate, action)
    raw_counters = (jnp.sum(counters[:, :2], axis=1) == 0) & (jnp.sum(counters[:, 2:], axis=1) == 1)
    stocked = jnp.any((counters[:, 2:4] > 0) & raw_counters[:, None], axis=0)
    prep_type = jnp.argmin(stocked.astype(jnp.int32))
    prep = upper_to(x, direction, jnp.where(prep_type == 0, 4, 6), jnp.where(prep_type == 0, 3, 2))
    prep_now = (timer >= 12) & jnp.any(free) & ~jnp.all(stocked) & ~carrier & ~invalid_pot & ~fallback_cycle
    action = jnp.where(prep_now, prep, action)
    wrong_raw = (truth >= 0) & (jnp.argmax(inv[2:]) != truth)
    action = jnp.where(held_raw, jnp.where((n < 3) & (timer == 0) & (pot[1] == 0) & ~wrong_raw, put, drop), action)
    plate_wait = jnp.where((x == 5) & (direction == 1), 4, put)
    action = jnp.where(inv[0] > 0, jnp.where(pot[1] > 0, put, plate_wait), action)
    valid_dish = (jnp.sum(inv[2:]) == 3) & ((inv[2] == 3) | (inv[3] == 3))
    bad_dish = (inv[1] > 0) & (~valid_dish | ((truth >= 0) & (inv[2+jnp.maximum(truth, 0)] != 3)))
    action = jnp.where(inv[1] > 0, jnp.where(bad_dish, jnp.where(jnp.any(free), drop, wait), deliver), action)
    delivered = (inv[1] > 0) & valid_dish & ~bad_dish & (x == 5) & (direction == 0) & (action == 5)
    discarded = bad_dish & jnp.any(free) & (x == drop_x) & (direction == 1) & (action == 5)
    pending_cue = jnp.where(response, -1, memory[13])
    pending_cue = jnp.where(delivered, jnp.where(fallback_cycle, cycle_cue, -1), pending_cue)
    last_guess = jnp.where(delivered, jnp.argmax(inv[2:]), memory[14])
    same_cue_count = jnp.where(delivered & fallback_cycle,
                       jnp.where((cycle_cue >= 0) & (cycle_cue == memory[13]), memory[18]+1, 0), memory[18])
    locked = locked & (same_cue_count < 4)
    same_cue_count = jnp.where(same_cue_count >= 4, 0, same_cue_count)
    cleared = delivered | discarded
    ingredient = jnp.where(cleared, -1, ingredient)
    fresh = fresh & ~cleared
    age = jnp.where(cleared, 0, memory[5]+1)
    new_memory = jnp.asarray([memory[0]+1, ingredient, fresh.astype(jnp.int32), n, stalled, age,
                              jnp.where(other_raw, other_type, -1), cue_stable, carrier.astype(jnp.int32),
                              side_cue, side_stable, mapping, locked.astype(jnp.int32), pending_cue, last_guess,
                              ((memory[15] > 0) | fallback).astype(jnp.int32), jnp.where(cleared, -1, cycle_cue),
                              (fallback_cycle & ~cleared).astype(jnp.int32), same_cue_count, jnp.where(cleared, -1, truth)], jnp.int32)
    return action.astype(jnp.int32), new_memory, {'pot_n': n, 'x': x, 'raw_type': ingredient, 'fresh': fresh, 'stall': stalled, 'carrier': carrier, 'fallback': fallback_cycle, 'cue': side_cue, 'mapping': mapping, 'locked': locked}


def init_agent_1():
    # time, recipe, mode, previous pot count, unchanged count steps,
    # four observed counter item codes, task ingredient, task counter
    return jnp.asarray([0, -1, 0, 0, 0, -1, -1, -1, -1, 0, 0], jnp.int32)


def agent_1_act(obs, reset, memory, rng):
    memory = jnp.where(reset, init_agent_1(), memory)
    inv, direction, pot, timer, other = decode(obs)
    row, x = localize_lower(obs)
    recipe = jnp.sum(obs[:, :, 40:44], axis=(0, 1))
    target = jnp.where(jnp.sum(recipe) > 0, jnp.argmax(recipe), memory[1])
    pot_visible = jnp.sum(obs[:, :, 24]) > 0
    n = jnp.sum(pot[2:])
    stable = jnp.where(pot_visible & (n == memory[3]), memory[4] + 1, 0)
    held_raw = (jnp.sum(inv[2:]) > 0) & (inv[0] == 0)
    empty = jnp.sum(inv) == 0
    raw_type = jnp.argmax(inv[2:])
    partner_dish = other[1] > 0
    pantry_x = jnp.asarray([3, 7, 4, 6], jnp.int32)
    pantry_row = jnp.asarray([4, 4, 2, 2], jnp.int32)
    pantry_dir = jnp.asarray([1, 1, 0, 0], jnp.int32)
    pantry_visible = (jnp.abs(pantry_x - x) <= 2) & (jnp.abs(pantry_row - row) <= 2)
    pantry_items = obs[jnp.clip(pantry_row-row+2, 0, 4), jnp.clip(pantry_x-x+2, 0, 4), 32:38]
    pantry_raw = (jnp.sum(pantry_items[:, 2:4], axis=1) == 1) & (jnp.sum(pantry_items[:, :2], axis=1) == 0)
    pantry_codes = jnp.where(jnp.sum(pantry_items, axis=1) == 0, 0,
                            jnp.where(pantry_raw, jnp.argmax(pantry_items[:, 2:], axis=1)+1, 9))
    stocks = jnp.where(pantry_visible, pantry_codes, memory[5:9])
    available = stocks == target+1
    free = (stocks == 0) & (jnp.arange(4) < 2)
    distance = jnp.abs(pantry_x-x) + jnp.abs(pantry_x-5)
    matching_side = jnp.argmin(jnp.where(available, distance, 100))
    preferred_side = jnp.clip(target, 0, 1)
    free_side = jnp.where(free[preferred_side], preferred_side, jnp.argmin(jnp.where(free, distance, 100)))

    mode = memory[2]
    mode = jnp.where(((mode == 1) | (mode == 3)) & held_raw, 0, mode)
    mode = jnp.where((mode == 2) & held_raw, 4, mode)
    mode = jnp.where((mode == 4) & empty, 0, mode)
    idle = (mode == 0) & empty
    ready_to_help = (n == 0) | ((n < 3) & ((stable >= 8) | ((other[0] > 0) & (other[1] == 0))))
    start_load = idle & (target >= 0) & pot_visible & ready_to_help & ~partner_dish
    # Starting early in cooking guarantees stowing before the next delivery.
    start_stock = idle & (target >= 0) & (timer >= 16) & jnp.any(free) & ~jnp.any(available)
    mode = jnp.where(start_load, jnp.where(jnp.any(available), 3, 1), mode)
    mode = jnp.where(start_stock, 2, mode)
    task_type = jnp.where(start_load | start_stock, target, memory[9])
    task_side = jnp.where(start_load, jnp.where(jnp.any(available), matching_side, jnp.clip(target, 0, 1)), memory[10])
    task_side = jnp.where(start_stock, free_side, task_side)
    supply_x = jnp.where(task_side == 0, 1, 9)
    supply_dir = jnp.where(task_type == 0, jnp.where(task_side == 0, 3, 2), 1)
    fetch = lower_to(row, x, direction, 4, supply_x, supply_dir)
    pantry_act = lower_to(row, x, direction, 3, pantry_x[task_side], pantry_dir[task_side])
    home = lower_to(row, x, direction, 3, 5, 0)
    wait_home = jnp.where((row == 3) & (x == 5), 4, home)
    can_put = (n < 3) & (timer == 0) & (pot[1] == 0) & ~partner_dish
    put = jnp.where(pot_visible & ~can_put, wait_home, home)
    # Store an obsolete ingredient away from the pot, preserving it for reuse.
    drop_x = jnp.where(jnp.any(free), pantry_x[free_side], jnp.where(x <= 5, 2, 8))
    drop_dir = jnp.where(jnp.any(free), 1, 0)
    drop = lower_to(row, x, direction, 3, drop_x, drop_dir)
    action = wait_home
    action = jnp.where((mode == 1) | (mode == 2), fetch, action)
    action = jnp.where(mode == 3, pantry_act, action)
    action = jnp.where(held_raw, jnp.where(raw_type == target, put, drop), action)
    action = jnp.where(mode == 4, pantry_act, action)
    new_memory = jnp.asarray([memory[0]+1, target, mode, n, stable, stocks[0], stocks[1], stocks[2], stocks[3], task_type, task_side], jnp.int32)
    return action.astype(jnp.int32), new_memory, {'position': jnp.asarray([row,x]), 'recipe': target, 'pot_n': n, 'mode': mode, 'stocks': stocks}


==> Policies/grounded_coord_ring/policy.py <==
"""Observation-driven cooking with autonomous recipe acquisition."""

import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'autonomous_grounded_cook', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 9, 'max_width': 9, 'num_ingredients': 3}

from custom_primitives import CROPS, ROUTES, COSTS, FLOOR_MASK, COUNTERS

_POT = 40
_SOURCES = (29, 47, 3)
_BUTTONS = (22, 58)
_PLATES = (33, 51)
_GOALS = (38, 42)


def _initial():
    return {'t': jnp.int32(0), 'recipe': jnp.zeros(3, jnp.int32),
            'last_cooked': jnp.bool_(False), 'last_action': jnp.int32(4),
            'last_target': jnp.int32(0), 'armed': jnp.bool_(False)}


def _initial_outer():
    return {'t': jnp.int32(0), 'recipe': jnp.zeros(3, jnp.int32),
            'quiet': jnp.int32(0), 'helping': jnp.bool_(False),
            'eligible': jnp.bool_(True), 'help_button': jnp.int32(22),
            'checked': jnp.bool_(False), 'help_time': jnp.int32(-1000),
            'responsive': jnp.bool_(False)}


def init_agent_0():
    return _initial_outer()


def init_agent_1():
    return _initial()


def _decode(obs):
    error = jnp.sum(jnp.abs(jnp.asarray(CROPS, jnp.int32) - obs[None, :, :, 20:29]), axis=(1, 2, 3))
    pos = jnp.argmin(jnp.where(jnp.asarray(FLOOR_MASK, jnp.bool_), error, 10000)).astype(jnp.int32)
    face = jnp.argmax(obs[2, 2, 1:5]).astype(jnp.int32)
    state = pos * 4 + face
    return pos, state, obs[2, 2, 5:10]


def _nearest(targets, state):
    targets = jnp.asarray(targets, jnp.int32)
    return targets[jnp.argmin(jnp.asarray(COSTS, jnp.int32)[targets, state])]


def _cell(obs, pos, target):
    r = target // 9 - pos // 9 + 2
    c = target % 9 - pos % 9 + 2
    visible = (r >= 0) & (r < 5) & (c >= 0) & (c < 5)
    return jnp.where(visible, obs[jnp.clip(r, 0, 4), jnp.clip(c, 0, 4)], 0)


def agent_1_act(obs, reset, memory, rng):
    m = jax.tree.map(lambda x, y: jnp.where(reset, y, x), memory, _initial())
    pos, state, inv = _decode(obs)
    pot = _cell(obs, pos, _POT)
    shown = jnp.max(obs[:, :, 36:39], axis=(0, 1))
    delivered = m['last_cooked'] & (inv[1] == 0) & (m['last_action'] == 5) & ((m['last_target'] == 38) | (m['last_target'] == 42))
    recipe = jnp.where(delivered, jnp.zeros(3, jnp.int32), m['recipe'])
    recipe = jnp.where(jnp.sum(shown) > 0, shown, recipe)
    armed = m['armed'] & ~delivered
    known = jnp.sum(recipe) > 0
    ingredient = jnp.argmax(recipe - pot[31:34])
    full = (jnp.sum(pot[31:34]) >= 3) | (pot[30] > 0) | (pot[39] > 0)
    target = jnp.where(known, jnp.asarray(_SOURCES)[ingredient], _nearest(_BUTTONS, state))
    target = jnp.where(full, _nearest(_PLATES, state), target)
    prearm = full & ~armed & (jnp.sum(inv) == 0) & (m['t'] < 354)
    target = jnp.where(prearm, _nearest(_BUTTONS, state), target)
    target = jnp.where(jnp.sum(inv[2:]) > 0, _POT, target)
    target = jnp.where(inv[0] > 0, _POT, target)
    target = jnp.where(inv[1] > 0, _nearest(_GOALS, state), target)
    action = jnp.asarray(ROUTES, jnp.int32)[target, state]
    action = jnp.where(prearm & (action == 5) & (pot[39] > 6), 4, action)
    armed = armed | (prearm & (action == 5))
    # Use the pot face beside the chosen supply. Returning to that supply
    # then needs one move and one interaction, without an extra turn.
    raw_kind = jnp.argmax(inv[2:])
    raw_row = jnp.where(raw_kind == 0, 3, 5)
    raw_pose = raw_row * 9 + 4
    raw_face = jnp.where(raw_kind == 0, 1, 0)
    raw_turn = jnp.where(raw_kind == 0, 1, 3)
    raw_route = jnp.where(pos // 9 == raw_row,
                          jnp.where(pos % 9 < 4, 0, 2),
                          jnp.where(pos // 9 < raw_row, 1, 3))
    raw_route = jnp.where(pos == raw_pose, jnp.where(state % 4 == raw_face, 5, raw_turn), raw_route)
    action = jnp.where((jnp.sum(inv[2:]) > 0) & (inv[0] == 0), raw_route, action)
    # Route the empty plate to the east pot face: two delivery actions follow
    # the scoop, while the equally short north approach needs four.
    scoop_route = jnp.where(pos == 41, jnp.where(state % 4 == 3, 5, 2),
                            jnp.asarray(ROUTES, jnp.int32)[42, state])
    action = jnp.where((inv[0] > 0) & (inv[1] == 0), scoop_route, action)
    # A recipe read without time for another full dish has negative value.
    reading = (target == 22) | (target == 58)
    action = jnp.where(reading & (m['t'] >= 362), 4, action).astype(jnp.int32)
    next_m = {'t': m['t'] + 1, 'recipe': recipe, 'last_cooked': inv[1] > 0,
              'last_action': action, 'last_target': target, 'armed': armed}
    return action, next_m, {'pos': pos, 'target': target, 'recipe': recipe,
                            'pot_count': jnp.sum(pot[31:34]), 'timer': pot[39], 'delivered': delivered, 'armed': armed}


def agent_0_act(obs, reset, memory, rng):
    m = jax.tree.map(lambda x, y: jnp.where(reset, y, x), memory, _initial_outer())
    pos, state, inv = _decode(obs)
    shown = jnp.max(obs[:, :, 36:39], axis=(0, 1))
    recipe = jnp.where(jnp.sum(shown) > 0, shown, m['recipe'])
    kind = jnp.argmax(recipe)
    target = jnp.asarray(_SOURCES)[kind]
    # Get within view of the western free indicator and acquire the actual
    # requested raw ingredient. It is readable as an ordinary held object.
    wrong = (jnp.sum(inv) > 0) & (inv[2 + kind] == 0)
    empty_counter = jax.vmap(lambda p: jnp.sum(_cell(obs, pos, p)[29:34]) == 0)(jnp.asarray(COUNTERS, jnp.int32))
    counter = jnp.asarray(COUNTERS)[jnp.argmin(jnp.where(empty_counter, jnp.asarray(COSTS)[jnp.asarray(COUNTERS), state], 10000))]
    target = jnp.where(wrong, counter, target)
    target = jnp.where(jnp.sum(recipe) == 0, 36, target)
    action = jnp.asarray(ROUTES, jnp.int32)[target, state]
    # While displaying an ingredient, remain beside its supply. This keeps the
    # always-on recipe display visible, so a recipe change is noticed promptly.
    correct = (inv[2 + kind] > 0) & (jnp.sum(recipe) > 0)
    cue_route = jnp.asarray(ROUTES, jnp.int32)[jnp.asarray(_SOURCES)[kind], state]
    cue_route = jnp.where(cue_route == 5, 4, cue_route)
    action = jnp.where(correct, cue_route, action).astype(jnp.int32)
    # A semantic cue may not be understood by a separately generated cook.
    # Offer a direct public recipe after a prolonged lack of visible work.
    activity = jnp.any(obs[:, :, 15:20] > 0)
    quiet = jnp.where(activity, 0, m['quiet'] + 1).astype(jnp.int32)
    eligible = m['eligible'] | activity
    responsive = m['responsive'] | (activity & (m['t'] - m['help_time'] <= 16))
    patience = jnp.where(responsive, 28, 40)
    enter = (quiet >= patience) & eligible & (m['t'] < 350) & ~m['helping']
    helping = (m['helping'] | enter) & ~activity
    preferred_button = jnp.where(responsive, m['help_button'], _nearest(_BUTTONS, state))
    button = jnp.where(enter, preferred_button, m['help_button'])
    checked = m['checked'] & ~enter
    at_button = (jnp.sum(inv) == 0) & (jnp.asarray(ROUTES, jnp.int32)[button, state] == 5)
    # At the north approach all north-row inner positions are visible; if
    # nobody is seen, the south button covers all possible remaining rows.
    switch = helping & at_button & ~jnp.any(obs[:, :, 10] > 0) & ~checked
    button = jnp.where(switch, 80 - button, button)
    checked = checked | switch
    help_target = jnp.where(jnp.sum(inv) > 0, counter, button)
    help_action = jnp.asarray(ROUTES, jnp.int32)[help_target, state]
    served = helping & (jnp.sum(inv) == 0) & (help_action == 5)
    active = jnp.sum(_cell(obs, pos, button)[36:39]) > 0
    activated = served & ~active
    help_action = jnp.where(served & active, 4, help_action)
    target = jnp.where(helping, help_target, target)
    action = jnp.where(helping, help_action, action)
    eligible = eligible & ~served
    helping = helping & ~served
    quiet = jnp.where(served, 0, quiet)
    next_m = {'t': m['t'] + 1, 'recipe': recipe, 'quiet': quiet,
              'helping': helping, 'eligible': eligible, 'help_button': button,
              'checked': checked, 'help_time': jnp.where(served, m['t'], m['help_time']),
              'responsive': responsive}
    return action, next_m, {'pos': pos, 'target': target, 'recipe': recipe,
                            'quiet': quiet, 'helping': helping, 'activated': activated, 'responsive': responsive}


==> Policies/hanabi_2p/policy.py <==
"""Grounded two-player Hanabi policy.

Design (convention-light, robust to partner differences):
  * Own-card beliefs come from the native literal possibility mask (V0 > 0)
    weighted by remaining card counts (public counts minus the partner's
    visible hand).
  * Play a card when its playability probability clears a lives-dependent
    threshold.  A card touched by a partner hint while it had a non-trivial
    public playability gets a "likely-playable" marker (mild intent prior).
    The prior is scaled down when the hint touched more new cards than there
    are playable identities matching it (ambiguous focus) and shrinks after
    a marked card bombs.  A touched card that could not be playable gets a
    "protect" marker (the hint was informational / a save), lowering its
    discard priority.
  * Hints are scored by simulating the partner's public knowledge after the
    hint: reward touched cards that are truly playable and that the partner
    would then play (or that become certain), penalise touching non-playable
    cards the partner would play, and reward hints that move the partner's
    predicted next discard off a critical card (rank-weighted).
  * Discards prefer certainly-useless cards, then the oldest unhinted card
    with low (rank-weighted) critical probability, so the discard is
    predictable for the partner.
"""

import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'grounded_belief_v4', 'adapter': 'hanabi', 'adapter_version': 1, 'num_agents': 2, 'num_colors': 5, 'num_ranks': 5, 'hand_size': 5, 'observation_size': 658, 'num_actions': 21, 'policy_structure': 'shared_local'}

F32 = jnp.float32
MARK_MIN_P = 0.15   # public playability needed for a hint to mark a card
BOOST = 0.8         # marker boost: p_eff = p + BOOST * scale * (1 - p)
BOOST_AFTER_BOMB = 0.5   # boost once a marked card has bombed
WEAK_HINT_TOKENS = 7.0   # weak info hints only when tokens >= this
MED_HINT_TOKENS = 1.0    # medium hints (0.5 <= score < 1) only when tokens >= this
ENDGAME_DECK = 4.0       # deck size at/below which we prefer hinting to discarding
THR_L3 = 0.7
THR_L2 = 0.85
PROTECT_PENALTY = 1.0
HINTED_PENALTY = 0.5
AGE_BONUS = 0.1
CRIT_WEIGHT = 3.0
SAVE_WEIGHT = 0.8
URGENT_SAVE = 1
MARK_ONESHOT = 1
TOUCH_NONPLAY_PENALTY = 0.25
RANK5_SCALE = 0.5        # intent prior multiplier for rank-5 hints (often saves)
TOUCH_PEN_CRIT = 0       # 1: apply touch penalty to critical cards too


def _consts():
    mult = jnp.array([3.0, 2.0, 2.0, 2.0, 1.0], dtype=F32)
    color_of = jnp.arange(25) // 5
    rank_of = jnp.arange(25) % 5
    # [10, 25] attribute masks: hints 0..4 = colors, 5..9 = ranks
    attr = jnp.concatenate([
        (color_of[None, :] == jnp.arange(5)[:, None]),
        (rank_of[None, :] == jnp.arange(5)[:, None]),
    ], axis=0).astype(F32)
    slot_idx = jnp.arange(5, dtype=F32)
    neg = jnp.asarray(-1e9, dtype=F32)
    return mult, attr, slot_idx, neg


def init_agent():
    # [0:5] own "likely playable" marker strength (0..100), [5:10] own protect markers,
    # [10] final drawer (0 unknown, 1 self, 2 partner), [11] marked-card bombs,
    # [12:17] partner marker strength estimate, [17:22] partner protect estimate
    return jnp.zeros(22, dtype=jnp.int32)


def _card_probs(mask, counts, playable, useless, critval):
    """mask [n,25] bool-ish, counts [25] -> per-card probabilities."""
    w = mask * jnp.maximum(counts, 0.0)[None, :]
    tot = w.sum(1)
    w = jnp.where(tot[:, None] > 0, w, mask)
    tot = jnp.maximum(w.sum(1), 1e-6)
    p_play = (w * playable[None, :]).sum(1) / tot
    p_useless = (w * useless[None, :]).sum(1) / tot
    p_crit = (w * critval[None, :]).sum(1) / tot
    return p_play, p_useless, p_crit


def _shift(v, removed):
    ext = jnp.concatenate([v, jnp.zeros(1, v.dtype)])
    return jnp.where(jnp.arange(5) < removed, v, ext[1:])


def _discard_pref(p_useless, p_crit, p_play, hinted, mark, prot, occ, slot_idx):
    d = (2.0 * p_useless - CRIT_WEIGHT * p_crit - 1.0 * p_play
         - HINTED_PENALTY * hinted - 0.5 * mark - PROTECT_PENALTY * prot
         + AGE_BONUS * (4.0 - slot_idx))
    d = jnp.where(p_useless >= 0.999, 100.0 + 0.01 * (4.0 - slot_idx), d)
    return jnp.where(occ > 0, d, -1e6)


def agent_act(obs, reset, memory, rng):
    MULT, ATTR, SLOT_IDX, NEG = _consts()
    f = obs.features.astype(F32)
    legal = obs.legal_actions
    memory = jnp.where(reset, jnp.zeros_like(memory), memory)
    markers = memory[0:5]
    protect = memory[5:10]
    final_drawer = memory[10]
    marked_bombs = memory[11]
    p_markers = memory[12:17]
    p_protect = memory[17:22]

    # ---------------- decode observation ----------------
    partner = f[0:125].reshape(5, 5, 5)                 # slot, color, rank
    partner_flat = partner.reshape(5, 25)
    deck = f[127:167].sum()
    fw = f[167:192].reshape(5, 5)
    height = (fw * (jnp.arange(5, dtype=F32) + 1.0)[None, :]).sum(1)   # [5] 0..5
    tokens = f[192:200].sum()
    lives = f[200:203].sum()
    disc = f[203:253].reshape(5, 10)
    disc_counts = jnp.stack([
        disc[:, 0:3].sum(1), disc[:, 3:5].sum(1), disc[:, 5:7].sum(1),
        disc[:, 7:9].sum(1), disc[:, 9:10].sum(1)], axis=1)          # [5 colors, 5 ranks]
    last = f[253:308]
    know = f[308:658].reshape(2, 5, 35)

    ranks = jnp.arange(5, dtype=F32)[None, :]
    placed = (ranks < height[:, None]).astype(F32)                      # [5,5]
    public_rem = MULT[None, :] - disc_counts - placed                   # [5,5]
    partner_counts = partner.sum(0)                                     # [5,5]
    private_rem = public_rem - partner_counts

    playable = (ranks == height[:, None]).astype(F32)                   # [5,5]
    blocked = ((public_rem <= 0) & (ranks >= height[:, None])).astype(F32)
    cum_blocked = jnp.cumsum(blocked, axis=1) - blocked                 # exclusive cumsum
    useful = ((ranks >= height[:, None]) & (cum_blocked == 0)).astype(F32)
    useless = 1.0 - useful
    critical = useful * (public_rem == 1).astype(F32)
    critval = critical * (1.0 + 0.25 * (4.0 - ranks))                  # 5s:1.0 ... 1s:2.0

    playable_f = playable.reshape(25)
    useless_f = useless.reshape(25)
    critval_f = critval.reshape(25)
    public_rem_f = public_rem.reshape(25)
    private_rem_f = private_rem.reshape(25)

    # ---------------- own beliefs ----------------
    own_mask = (know[0, :, :25] > 0).astype(F32)                        # [5,25]
    own_occ = (own_mask.sum(1) > 0).astype(F32)                         # V0 is all-zero in empty slots
    own_hinted = (know[0, :, 25:35].sum(1) > 0).astype(F32)
    p_play, p_useless, p_crit = _card_probs(own_mask, private_rem_f, playable_f, useless_f, critval_f)
    p_play_pub, _, _ = _card_probs(own_mask, public_rem_f, playable_f, useless_f, critval_f)
    p_play = p_play * own_occ
    p_play_pub = p_play_pub * own_occ

    # ---------------- partner public beliefs ----------------
    p_occ = (partner_flat.sum(1) > 0).astype(F32)                       # [5]
    p_hinted = (know[1, :, 25:35].sum(1) > 0).astype(F32)
    p_mask = (know[1, :, :25] > 0).astype(F32)                          # [5,25]
    pb_play, pb_useless, pb_crit = _card_probs(p_mask, public_rem_f, playable_f, useless_f, critval_f)
    pb_play = pb_play * p_occ

    # ---------------- memory update from last action ----------------
    actor_self = last[0] > 0.5
    actor_partner = last[1] > 0.5
    is_play = last[2] > 0.5
    is_discard = last[3] > 0.5
    is_hint = (last[4] > 0.5) | (last[5] > 0.5)
    recip_self = last[6] > 0.5
    recip_partner = last[7] > 0.5
    matched = last[18:23] > 0.5
    removed = jnp.argmax(last[23:28])
    success = last[53] > 0.5
    hint_id = jnp.argmax(last[8:18])                                     # 0..4 color, 5..9 rank
    n_play_attr = (playable_f * ATTR[hint_id]).sum()                     # playable identities matching hint

    self_removed = actor_self & (is_play | is_discard)
    partner_removed = actor_partner & (is_play | is_discard)
    bombed_marked = actor_self & is_play & (~success) & (markers[removed] > 0)
    marked_bombs = marked_bombs + bombed_marked.astype(jnp.int32)
    markers = jnp.where(self_removed, _shift(markers, removed), markers)
    protect = jnp.where(self_removed, _shift(protect, removed), protect)
    p_markers = jnp.where(partner_removed, _shift(p_markers, removed), p_markers)
    p_protect = jnp.where(partner_removed, _shift(p_protect, removed), p_protect)
    if MARK_ONESHOT:
        # intent markers survive only until the holder's next action
        markers = jnp.where(actor_self, jnp.zeros_like(markers), markers)
        p_markers = jnp.where(actor_partner, jnp.zeros_like(p_markers), p_markers)

    # hint to me
    hint_to_me = is_hint & recip_self
    new_mark_me = matched & (p_play_pub >= MARK_MIN_P) & (markers == 0)
    k_me = jnp.maximum(new_mark_me.sum().astype(F32), 1.0)
    rank5_factor = jnp.where(hint_id == 9, RANK5_SCALE, 1.0)   # rank-5 hints are often saves
    scale_me = jnp.minimum(1.0, n_play_attr / k_me) * rank5_factor
    strength_me = jnp.round(100.0 * scale_me).astype(jnp.int32)
    markers = jnp.where(hint_to_me, jnp.where(new_mark_me, jnp.maximum(markers, strength_me), markers), markers)
    new_protect_me = (matched & (p_play_pub < MARK_MIN_P)).astype(jnp.int32)
    protect = jnp.where(hint_to_me, jnp.maximum(protect, new_protect_me), protect)
    # hint to partner (from me)
    hint_to_p = is_hint & recip_partner
    new_mark_p = matched & (pb_play >= MARK_MIN_P) & (p_markers == 0)
    k_p = jnp.maximum(new_mark_p.sum().astype(F32), 1.0)
    scale_p = jnp.minimum(1.0, n_play_attr / k_p) * rank5_factor
    strength_p = jnp.round(100.0 * scale_p).astype(jnp.int32)
    p_markers = jnp.where(hint_to_p, jnp.where(new_mark_p, jnp.maximum(p_markers, strength_p), p_markers), p_markers)
    new_protect_p = (matched & (pb_play < MARK_MIN_P)).astype(jnp.int32)
    p_protect = jnp.where(hint_to_p, jnp.maximum(p_protect, new_protect_p), p_protect)

    occ_i = own_occ.astype(jnp.int32)
    markers = markers * occ_i
    protect = protect * occ_i
    p_occ_i = p_occ.astype(jnp.int32)
    p_markers = p_markers * p_occ_i
    p_protect = p_protect * p_occ_i
    final_drawer = jnp.where(
        (deck <= 0) & (final_drawer == 0) & (is_play | is_discard),
        jnp.where(actor_self, 1, 2), final_drawer)

    # ---------------- play evaluation ----------------
    mark_f = markers.astype(F32) / 100.0
    prot_f = protect.astype(F32)
    boost = jnp.where(marked_bombs >= 2, 0.0, jnp.where(marked_bombs >= 1, BOOST_AFTER_BOMB, BOOST))
    p_eff = p_play + boost * mark_f * (1.0 - p_play)
    p_eff = jnp.where(p_play > 0, p_eff, 0.0)
    thr = jnp.where(lives >= 3, THR_L3, jnp.where(lives >= 2, THR_L2, 0.999))
    deck_empty = deck <= 0
    last_turn = deck_empty & (final_drawer == 1)
    risky_ok = deck_empty & (lives >= 2)
    safe = p_eff >= thr
    play_scores = jnp.where(
        safe, 100.0 + p_eff + 0.01 * SLOT_IDX,
        jnp.where(risky_ok & (p_play > 0), 70.0 + p_play, 10.0 + p_play))

    # ---------------- hint evaluation ----------------
    truly_play = (partner_flat * playable_f[None, :]).sum(1)            # [5]
    truly_critval = (partner_flat * critval_f[None, :]).sum(1)
    pm_f = p_markers.astype(F32) / 100.0
    pp_f = p_protect.astype(F32)
    pb_eff = pb_play + BOOST * pm_f * (1.0 - pb_play)
    partner_will_play_before = (pb_eff >= thr) & (p_occ > 0)
    partner_has_play = partner_will_play_before.any()

    touched = ((partner_flat[None, :, :] * ATTR[:, None, :]).sum(2) > 0).astype(F32)   # [10,5]
    tch = touched > 0
    new_mask = jnp.where(touched[:, :, None] > 0,
                         p_mask[None] * ATTR[:, None, :],
                         p_mask[None] * (1.0 - ATTR[:, None, :]))                  # [10,5,25]
    pa_play, pa_useless, pa_crit = _card_probs(new_mask.reshape(50, 25), public_rem_f, playable_f, useless_f, critval_f)
    pa_play = pa_play.reshape(10, 5) * p_occ[None, :]
    pa_useless = pa_useless.reshape(10, 5)
    pa_crit = pa_crit.reshape(10, 5)

    certain_after = pa_play >= 0.999
    certain_before = (pb_play >= 0.999)[None, :]
    already_marked = (p_markers > 0)[None, :]
    newly_marked = tch & (pa_play >= MARK_MIN_P) & ~already_marked & (p_occ[None, :] > 0)   # [10,5]
    k_h = jnp.maximum(newly_marked.sum(1).astype(F32), 1.0)                                # [10]
    n_h = (playable_f[None, :] * ATTR).sum(1)                                              # [10]
    scale_h = jnp.minimum(1.0, n_h / k_h) * jnp.where(jnp.arange(10) == 9, RANK5_SCALE, 1.0)
    mark_strength_after = jnp.where(newly_marked, scale_h[:, None], pm_f[None, :])         # [10,5]
    pa_eff = pa_play + BOOST * mark_strength_after * (1.0 - pa_play)
    will_play = (pa_eff >= thr) & (p_occ[None, :] > 0)
    tp = truly_play[None, :] > 0
    wpb = partner_will_play_before[None, :]
    gain_play = (1.0 * (certain_after & ~certain_before)
                 + 0.6 * (will_play & ~certain_after & ~wpb)
                 + 0.15 * (tch & ~will_play & ~certain_after)
                 + 0.1 * (tch & will_play & ~certain_after & wpb))
    risk = (1.2 * (will_play & ~wpb)
            + 0.6 * (tch & will_play & wpb))
    useless_gain = 0.2 * ((pa_useless >= 0.999) & (pb_useless < 0.999)[None, :])
    # safety margin for partners who play any touched card: penalise touching a
    # non-playable card that could still look playable to the partner
    touch_pen = TOUCH_NONPLAY_PENALTY * (tch & (pa_play > 0.0) & ~will_play
                                         & ((truly_critval[None, :] <= 0.0) | (TOUCH_PEN_CRIT > 0)))
    per_card = jnp.where(tp, gain_play, -risk + useless_gain - touch_pen) + 0.05 * touched
    hint_scores = (per_card * p_occ[None, :]).sum(1)                    # [10]

    # predicted partner discard before / after each hint
    d_before = _discard_pref(pb_useless, pb_crit, pb_play, p_hinted, pm_f, pp_f, p_occ, SLOT_IDX)
    chop_b = jnp.argmax(d_before)
    hinted_after = jnp.maximum(p_hinted[None, :], touched)
    prot_after = jnp.maximum(pp_f[None, :], (tch & (pa_play < MARK_MIN_P)).astype(F32))
    d_after = _discard_pref(pa_useless, pa_crit, pa_play, hinted_after, mark_strength_after, prot_after,
                            p_occ[None, :], SLOT_IDX[None, :])
    chop_a = jnp.argmax(d_after, axis=1)                                 # [10]
    crit_b = truly_critval[chop_b] * (p_occ[chop_b] > 0)
    crit_a = truly_critval[chop_a] * (p_occ[chop_a] > 0)
    save_gain = SAVE_WEIGHT * (crit_b - crit_a)
    hint_scores = hint_scores + save_gain

    any_risk = ((risk > 0) & ~tp & (p_occ[None, :] > 0)).any(1)
    clean_save = (save_gain >= 0.6) & ~any_risk
    urgent = (URGENT_SAVE > 0) & clean_save & (~partner_has_play) & (deck > 3) & (tokens < 8)
    weak_ok = (tokens >= WEAK_HINT_TOKENS) | (deck <= ENDGAME_DECK)
    hint_tier = jnp.where(hint_scores >= 1.0, 80.0,
                          jnp.where((hint_scores >= 0.5) & (tokens >= MED_HINT_TOKENS), 75.0,
                                    jnp.where((hint_scores >= 0.1) & weak_ok, 60.0, 40.0)))
    hint_tier = jnp.where(urgent, 102.0, hint_tier)
    hint_tier = jnp.where(last_turn, jnp.minimum(hint_tier, 30.0), hint_tier)
    hint_action_scores = hint_tier + hint_scores

    # ---------------- discard evaluation ----------------
    d_own = _discard_pref(p_useless, p_crit, p_play, own_hinted, mark_f, prot_f, own_occ, SLOT_IDX)
    discard_scores = jnp.where(p_useless >= 0.999, 65.0 + 0.01 * (4.0 - SLOT_IDX), 50.0 + d_own)

    # ---------------- assemble ----------------
    scores = jnp.concatenate([discard_scores, play_scores, hint_action_scores, jnp.zeros(1, F32)])
    scores = jnp.where(legal, scores, NEG)
    action = jnp.argmax(scores).astype(jnp.int32)

    new_memory = jnp.concatenate([markers, protect, final_drawer[None], marked_bombs[None],
                                  p_markers, p_protect]).astype(jnp.int32)
    trace = {
        'p_play': p_play,
        'p_eff': p_eff,
        'hint_scores': hint_scores,
        'markers': markers,
        'protect': protect,
        'd_own': d_own,
    }
    return action, new_memory, trace


==> Policies/hanabi_2p_h_group_level_1/policy.py <==
"""Two-player H-group Level 1 policy; all inference is observation-local."""
import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'h1_local_notes', 'adapter': 'hanabi', 'adapter_version': 1, 'num_agents': 2, 'num_colors': 5, 'num_ranks': 5, 'hand_size': 5, 'observation_size': 658, 'num_actions': 21, 'policy_structure': 'shared_local'}


def init_agent():
    return {'notes': jnp.ones((2, 5, 25), jnp.bool_),
            'previous': jnp.zeros(658, jnp.float32),
            'dependency': jnp.full((2, 5), -1, jnp.int32),
            'exempt': jnp.zeros((2, 5, 25), jnp.bool_),
            'wait': jnp.zeros((2, 5, 25, 5), jnp.bool_),
            'early': jnp.array(True)}


def decode(f):
    hand = f[:125].reshape(5, 25)
    k = f[308:].reshape(2, 5, 35)
    literal = k[:, :, :25] > 0
    touched = jnp.any(k[:, :, 25:] > 0, axis=-1)
    occupied = jnp.any(literal, axis=-1)
    heights = jnp.sum(f[167:192].reshape(5, 5) * jnp.arange(1, 6), axis=-1).astype(jnp.int32)
    d = f[203:253].reshape(5, 10)
    disc = jnp.stack([d[:, :3].sum(-1), d[:, 3:5].sum(-1), d[:, 5:7].sum(-1), d[:, 7:9].sum(-1), d[:, 9]], -1)
    counts = jnp.array([3, 2, 2, 2, 1])[None, :] - disc - (jnp.arange(5)[None, :] < heights[:, None])
    ranks = jnp.tile(jnp.arange(5), 5)
    colors = jnp.repeat(jnp.arange(5), 5)
    dead_suit = jnp.cumsum((counts <= 0) & (jnp.arange(5)[None, :] >= heights[:, None]), axis=1) > 0
    useful = ((jnp.arange(5)[None, :] >= heights[:, None]) & ~dead_suit).reshape(25)
    playable = ranks == heights[colors]
    return hand, literal, touched, occupied, heights, counts.reshape(25), useful, playable


def intersect_or(old, constraint, fallback):
    new = old & constraint
    return jnp.where(jnp.any(new, -1, keepdims=True), new, fallback)


def chop_of(touched, occupied):
    return jnp.min(jnp.where(~touched & occupied, jnp.arange(5), 5))


def focus_of(touch, touched, occupied):
    new = touch & ~touched
    chop = chop_of(touched, occupied)
    focus = jnp.where(jnp.any(new), jnp.max(jnp.where(new, jnp.arange(5), -1)), jnp.max(jnp.where(touch, jnp.arange(5), -1)))
    focus = jnp.where((chop < 5) & touch[jnp.minimum(chop, 4)], chop, focus)
    return jnp.maximum(focus, 0), chop, new


def tidy(notes, literal, touched, useful, visible, counts, heights, exempt):
    # Literal evidence always wins over a contradicted convention note.
    notes = intersect_or(notes, literal, literal)
    # Good Touch lets ambiguous clued cards shed played/unreachable identities.
    not_played = (jnp.tile(jnp.arange(5), 5) >= jnp.repeat(heights, 5))
    narrowed = notes & (not_played[None, None, :] | exempt)
    notes = jnp.where(touched[:, :, None] & jnp.any(narrowed, -1, keepdims=True), narrowed, notes)
    # Exact inferred cards cannot also be another useful clued card.
    def eliminate(_, n):
        exact = (n.sum(-1) == 1) & touched
        certain = n & exact[:, :, None]
        total = certain.sum(1)
        other = total[:, None, :] - certain > 0
        candidate = n & ~(other & touched[:, :, None] & ~exempt)
        n = jnp.where(jnp.any(candidate, -1, keepdims=True), candidate, n)
        return n
    notes = jax.lax.fori_loop(0, 2, eliminate, notes)
    # A visible, already-clued partner card is another Good Touch exclusion.
    partner_claim = jnp.any((visible > 0) & touched[1, :, None], axis=0)
    own = notes[0] & ~(partner_claim[None, :] & touched[0, :, None] & ~exempt[0])
    notes = notes.at[0].set(jnp.where(jnp.any(own, -1, keepdims=True), own, notes[0]))
    own_certain = jnp.any(notes[0] & touched[0, :, None] & (notes[0].sum(-1) == 1)[:, None], axis=0)
    partner = notes[1] & ~(own_certain[None, :] & touched[1, :, None] & ~exempt[1])
    notes = notes.at[1].set(jnp.where(jnp.any(partner, -1, keepdims=True), partner, notes[1]))
    return notes


def clue_notes(notes, literal_after, touched, occupied, receiver, touch, rank_clue, value, heights, counts, useful, other_cards):
    """Interpret one clue from its pre-clue hand, retaining play/save alternatives."""
    ranks = jnp.tile(jnp.arange(5), 5)
    colors = jnp.repeat(jnp.arange(5), 5)
    focus, chop, new = focus_of(touch, touched[receiver], occupied[receiver])
    recv = notes[receiver]
    other = 1 - receiver
    # Connectors must already be clued at the moment the clue is given.
    other_have = jnp.any(other_cards & touched[other, :, None], axis=0)
    exact_recv = recv & (recv.sum(-1) == 1)[:, None] & touched[receiver, :, None]
    current_playable = ranks == heights[colors]
    receiver_available = jnp.maximum(counts - other_cards.sum(0), 0)
    feasible_recv = recv & (receiver_available > 0)[None, :]
    ready_slots = touched[receiver] & jnp.any(feasible_recv, -1) & jnp.all(~feasible_recv | current_playable[None, :], -1)
    ready_cards = feasible_recv & ready_slots[:, None] & (jnp.arange(5) != focus)[:, None]
    own_have = jnp.any((exact_recv | ready_cards) & (jnp.arange(5) != focus)[:, None], axis=0)
    have = (other_have | own_have).reshape(5, 5)
    before = jnp.arange(5)[None, :] < heights[:, None]
    accounted = have | before
    connected = jnp.concatenate([jnp.ones((5, 1), jnp.bool_), jnp.cumprod(accounted[:, :4], axis=1).astype(jnp.bool_)], axis=1).reshape(25)
    play_set = connected & useful
    critical_save = (counts == 1) & (ranks != 4)
    special_save = rank_clue & ((value == 1) | (value == 4))
    save_set = useful & (critical_save | special_save) & (focus == chop)
    meaning = play_set | save_set
    new_recv = intersect_or(recv, literal_after[receiver], literal_after[receiver])
    good = new_recv & useful[None, :]
    new_recv = jnp.where(new[:, None] & jnp.any(good, -1, keepdims=True), good, new_recv)
    focused = new_recv[focus] & meaning
    # A Level 1 self-prompt needs an already-clued connector; never use an
    # unclued finesse position. Prefer ordinary interpretations when available.
    predecessor = jnp.maximum(jnp.arange(25) - 1, 0)
    compatible = (new_recv[:, predecessor] & touched[receiver, :, None]
                  & (jnp.arange(5) != focus)[:, None])
    connector = jnp.max(jnp.where(compatible, jnp.arange(5)[:, None], -1), axis=0)
    prompt_set = (new_recv[focus] & useful & (ranks == heights[colors] + 1)
                  & (connector >= 0) & ~other_have[predecessor])
    need_prompt = ~jnp.any(focused) & jnp.any(prompt_set)
    chosen = jnp.max(jnp.where(prompt_set, connector, -1))
    same_connector = jnp.all(~prompt_set | (connector == chosen))
    use_prompt = need_prompt & same_connector
    single_connector = jnp.sum(jnp.any(compatible & prompt_set[None, :], axis=-1)) == 1
    focused = jnp.where(need_prompt, prompt_set, focused)
    new_recv = new_recv.at[focus].set(jnp.where(jnp.any(focused), focused, new_recv[focus]))
    connector_meaning = jnp.concatenate([prompt_set.reshape(5, 5)[:, 1:], jnp.zeros((5, 1), jnp.bool_)], axis=1).reshape(25)
    connector_note = new_recv[jnp.maximum(chosen, 0)] & connector_meaning
    new_recv = new_recv.at[jnp.maximum(chosen, 0)].set(jnp.where(use_prompt, connector_note, new_recv[jnp.maximum(chosen, 0)]))
    # Only the cards present when the clue was given may support this
    # ambiguous ordinary delay. Later draws cannot retroactively justify it.
    ordinary_support = ready_cards[:, predecessor].T
    conditional = (play_set & ~save_set & new_recv[focus] & (ranks == heights[colors] + 1)
                   & ~other_have[predecessor])
    ordinary_support = ordinary_support & conditional[:, None]
    return notes.at[receiver].set(new_recv), focus, jnp.any(save_set & new_recv[focus]), jnp.where(use_prompt, chosen, -1).astype(jnp.int32), single_connector, ordinary_support


def beliefs(notes, counts, visible, touched):
    available = jnp.maximum(counts - visible.sum(0), 0)
    own = notes[0] * available[None, :]
    own = jnp.where(own.sum(-1, keepdims=True) > 0, own, notes[0].astype(jnp.float32))
    own /= jnp.maximum(own.sum(-1, keepdims=True), 1)
    partner = notes[1].astype(jnp.float32) * counts[None, :]
    partner /= jnp.maximum(partner.sum(-1, keepdims=True), 1)
    return jnp.stack([own, partner])



def exact_own_belief(mask, available, occupied, fallback):
    """Exact five-slot marginals, using subset DP and physical multiplicities.

    Each type can fill any compatible subset of the five labeled slots. The
    falling factorial counts the distinct physical copies assigned to it.
    Differentiating the partition sum gives all 125 marginal numerators.
    """
    subsets = jnp.arange(32, dtype=jnp.int32)
    bits = (subsets[:, None] & (1 << jnp.arange(5))[None, :]) != 0
    sizes = bits.sum(-1)
    allowed = (subsets[None, :] & subsets[:, None]) == subsets[None, :]
    previous = subsets[:, None] ^ subsets[None, :]
    copies = jnp.concatenate([available, jnp.array([5.0])])
    weights = jnp.concatenate([mask.astype(jnp.float32), (~occupied)[:, None].astype(jnp.float32)], axis=1)
    falling = jnp.prod(jnp.where(jnp.arange(5)[None, None, :] < sizes[None, :, None],
                                jnp.maximum(copies[:, None, None] - jnp.arange(5)[None, None, :], 0), 1), axis=-1)
    def partition(w):
        def one_type(dp, inputs):
            column, multiplicity = inputs
            term = jnp.prod(jnp.where(bits, column[None, :], 1.0), axis=-1) * multiplicity
            dp = jnp.sum(jnp.where(allowed, dp[previous] * term[None, :], 0.0), axis=-1)
            return dp, None
        initial = jnp.zeros(32).at[0].set(1.0)
        final, _ = jax.lax.scan(one_type, initial, (w.T, falling))
        return final[31]
    normalizer, gradient = jax.value_and_grad(partition)(weights)
    marginals = (gradient * weights / jnp.maximum(normalizer, 1e-20))[:, :25]
    marginals /= jnp.maximum(marginals.sum(-1, keepdims=True), 1e-20)
    return jnp.where(normalizer > 0, marginals, fallback), normalizer > 0

def agent_act(obs, reset, memory, rng):
    m = jax.tree.map(lambda a, b: jnp.where(reset, a, b), init_agent(), memory)
    f = obs.features
    hand, literal, touched, occupied, heights, counts, useful, playable = decode(f)
    _, prev_lit, prev_touched, prev_occ, _, _, _, _ = decode(m['previous'])
    last = f[253:308]
    actor = jnp.argmax(last[:2])
    is_remove = (last[2] + last[3]) > 0
    is_clue = (last[4] + last[5]) > 0
    removed = jnp.argmax(last[23:28])
    notes = m['notes']
    dependencies = m['dependency']
    exempt = m['exempt']
    wait = m['wait']
    was_waiting = jnp.any(wait, axis=-1)
    revealed = jnp.argmax(last[28:53])
    waiting = dependencies[actor] == removed
    linked_meaning = (jnp.repeat(jnp.arange(5), 5) == revealed // 5) & (jnp.tile(jnp.arange(5), 5) == revealed % 5 + 1)
    narrowed_link = notes[actor] & linked_meaning[None, :]
    resolve_link = waiting & is_remove & (last[2] > 0) & (last[53] > 0) & jnp.any(narrowed_link, -1)
    notes = notes.at[actor].set(jnp.where(resolve_link[:, None], narrowed_link, notes[actor]))
    shifted_dep = jnp.where(dependencies[actor] == removed, -1, dependencies[actor] - (dependencies[actor] > removed))
    shift_idx = jnp.minimum(jnp.arange(5) + (jnp.arange(5) >= removed), 4)
    shifted = notes[actor, shift_idx]
    shifted = shifted.at[4].set(jnp.ones(25, jnp.bool_))
    notes = notes.at[actor].set(jnp.where(is_remove & ~reset, shifted, notes[actor]))
    shifted_dep = shifted_dep[shift_idx].at[4].set(-1)
    dependencies = dependencies.at[actor].set(jnp.where(is_remove & ~reset, shifted_dep, dependencies[actor]))
    shifted_exempt = exempt[actor, shift_idx].at[4].set(False)
    exempt = exempt.at[actor].set(jnp.where(is_remove & ~reset, shifted_exempt, exempt[actor]))
    shifted_wait = wait[actor][:, :, shift_idx].at[:, :, 4].set(False)
    shifted_wait = shifted_wait[shift_idx].at[4].set(False)
    shifted_was_waiting = was_waiting[actor, shift_idx].at[4].set(False)
    wait = wait.at[actor].set(jnp.where(is_remove & ~reset, shifted_wait, wait[actor]))
    was_waiting = was_waiting.at[actor].set(jnp.where(is_remove & ~reset, shifted_was_waiting, was_waiting[actor]))
    early = m['early'] & ~(is_remove & (last[3] > 0) & (removed == chop_of(prev_touched[actor], prev_occ[actor])))
    receiver = jnp.argmax(last[6:8])
    other_cards = jnp.where(receiver == 0, hand > 0, notes[0] & (notes[0].sum(-1) == 1)[:, None])
    interpreted, last_focus, last_save, last_connector, last_linkable, new_wait = clue_notes(notes, literal, prev_touched, prev_occ, receiver, last[18:23] > 0, last[5] > 0, jnp.argmax(last[13:18]), heights, counts, useful, other_cards)
    notes = jnp.where(is_clue & ~reset, interpreted, notes)
    wait = wait.at[receiver, last_focus].set(jnp.where(is_clue & ~reset, new_wait, wait[receiver, last_focus]))
    was_waiting = was_waiting.at[receiver, last_focus].set(jnp.where(is_clue & ~reset, jnp.any(new_wait, -1), was_waiting[receiver, last_focus]))
    dependencies = dependencies.at[receiver, last_focus].set(jnp.where(is_clue & ~reset, jnp.where(last_linkable, last_connector, -1), dependencies[receiver, last_focus]))
    rank_two_save = is_clue & (last[5] > 0) & (last[14] > 0) & (last_focus == chop_of(prev_touched[receiver], prev_occ[receiver]))
    other_possible = jnp.where(receiver == 0, hand > 0, notes[0])
    clued_other_possible = jnp.any(other_possible & prev_touched[1-receiver, :, None], axis=0)
    chop_exception = is_clue & (last_focus == chop_of(prev_touched[receiver], prev_occ[receiver]))
    exceptional_types = playable | (rank_two_save & (jnp.tile(jnp.arange(5), 5) == 1))
    save_exempt = clued_other_possible & exceptional_types & literal[receiver, last_focus] & useful
    # A legitimate save can also duplicate a previously saved hidden card in
    # the giver's own hand; preserve that reciprocal alternative.
    target_types = jnp.where(receiver == 1, hand[last_focus] > 0, interpreted[receiver, last_focus]) & useful & exceptional_types
    reciprocal = prev_touched[1-receiver, :, None] & literal[1-receiver] & target_types[None, :]
    exempt = exempt.at[1-receiver].set(exempt[1-receiver] | (chop_exception & reciprocal))
    old_exempt = exempt[receiver, last_focus]
    exempt = exempt.at[receiver, last_focus].set(jnp.where(chop_exception, old_exempt | save_exempt, jnp.where(is_clue, jnp.zeros(25, jnp.bool_), old_exempt)))
    notes = tidy(notes, literal, touched, useful, hand, counts, heights, exempt)
    predecessor = jnp.maximum(jnp.arange(25) - 1, 0)
    still_possible = jnp.transpose(notes[:, :, predecessor], (0, 2, 1))
    wait = wait & still_possible[:, None, :, :]
    supported_by_board = jnp.tile(jnp.arange(5), 5) <= jnp.repeat(heights, 5)
    broken_delay = was_waiting & ~jnp.any(wait, -1) & ~supported_by_board[None, None, :]
    revised = notes & ~broken_delay
    notes = jnp.where(jnp.any(revised, -1, keepdims=True), revised, literal)
    wait = wait & ~supported_by_board[None, None, :, None]
    # A model of the partner's belief is uncertain; never treat a demonstrably
    # wrong predicted identity as public card evidence.
    partner_consistent = jnp.any(notes[1] & (hand > 0), axis=-1)
    notes = notes.at[1].set(jnp.where(partner_consistent[:, None], notes[1], literal[1]))
    wait = wait.at[1].set(wait[1] & partner_consistent[:, None, None])
    probs = beliefs(notes, counts, hand, touched)
    exact_probs, count_consistent = exact_own_belief(notes[0], jnp.maximum(counts - hand.sum(0), 0), occupied[0], probs[0])
    literal_fallback = beliefs(notes.at[0].set(literal[0]), counts, hand, touched)[0]
    exact_probs = jnp.where(count_consistent, exact_probs, literal_fallback)
    notes = notes.at[0].set(jnp.where(count_consistent, notes[0], literal[0]))
    dependencies = dependencies.at[0].set(jnp.where(count_consistent, dependencies[0], -1))
    wait = wait.at[0].set(wait[0] & count_consistent)
    probs = probs.at[0].set(exact_probs)
    pplay = (probs * playable).sum(-1)
    ptrash = (probs * ~useful).sum(-1)
    ranks = jnp.tile(jnp.arange(5), 5)
    colors = jnp.repeat(jnp.arange(5), 5)
    tokens = f[192:200].sum()
    lives = f[200:203].sum()
    deck = f[127:167].sum()
    partner_id = jnp.argmax(hand, -1)
    partner_live = occupied[1] & useful[partner_id]
    pchop = chop_of(touched[1], occupied[1])
    chop_id = partner_id[jnp.minimum(pchop, 4)]
    partner_ready = jnp.any((pplay[1] > .999) & occupied[1])
    partner_trash = jnp.any((ptrash[1] > .999) & occupied[1])
    unique_chop = jnp.sum((partner_id == chop_id) & occupied[1]) == 1
    chop_danger = unique_chop & (pchop < 5) & useful[chop_id] & ((counts[chop_id] == 1) | (ranks[chop_id] == 1) | playable[chop_id])
    urgent = chop_danger & ~partner_ready & ~partner_trash
    next_chop = chop_of(touched[1] | (jnp.arange(5) == pchop), occupied[1])
    next_id = partner_id[jnp.minimum(next_chop, 4)]
    next_danger = (next_chop < 5) & useful[next_id] & ((counts[next_id] == 1) | (ranks[next_id] == 1))
    proactive_save = chop_danger & next_danger & ~partner_trash & (jnp.sum((pplay[1] > .999) & occupied[1]) <= 1)
    own_certain = jnp.any((probs[0] > .99999) & touched[0, :, None], axis=0)
    own_claim = jnp.any((probs[0] > .00001) & touched[0, :, None], axis=0)
    known_duplicate = own_claim[partner_id]
    same_card = partner_id[:, None] == partner_id[None, :]
    forced = (tokens == 8) | jnp.all(touched[0] | ~occupied[0])

    def evaluate_hint(a):
        rank_hint = a >= 5
        val = a % 5
        touch = occupied[1] & jnp.where(rank_hint, ranks[partner_id] == val, colors[partner_id] == val)
        focus, chop, new = focus_of(touch, touched[1], occupied[1])
        fid = partner_id[focus]
        # Literal positive and negative information supplied by the clue.
        attribute = jnp.where(rank_hint, ranks == val, colors == val)
        after = literal.at[1].set(literal[1] & (touch[:, None] == attribute[None, :]))
        predicted, _, _, prompt_connector, prompt_single, _ = clue_notes(notes, after, touched, occupied, 1, touch, rank_hint, val, heights, counts, useful, notes[0] & (notes[0].sum(-1) == 1)[:, None])
        tagged = touched.at[1].set(touched[1] | touch)
        save_two = rank_hint & (val == 1) & (focus == chop)
        exceptional_types = playable | (save_two & (ranks == 1))
        pred_exempt = exempt.at[1, focus].set(jnp.where(focus == chop, exempt[1, focus] | (own_claim & after[1, focus] & useful & exceptional_types), jnp.zeros(25, jnp.bool_)))
        pred_exempt = pred_exempt.at[0].set(pred_exempt[0] | ((focus == chop) & touched[0, :, None] & literal[0] & (hand[focus] > 0)[None, :] & exceptional_types[None, :]))
        predicted = tidy(predicted, after, tagged, useful, hand, counts, heights, pred_exempt)
        pr = beliefs(predicted, counts, hand, tagged)[1]
        next_play = (pr * playable).sum(-1) > .999
        newly_ready = jnp.sum(next_play & ~(pplay[1] > .999) & occupied[1])
        next_trash = (pr * ~useful).sum(-1) > .999
        newly_trash = jnp.sum(next_trash & ~(ptrash[1] > .999) & occupied[1])
        literal_gain = jnp.sum(jnp.log1p(literal[1].sum(-1)) - jnp.log1p(after[1].sum(-1)))
        # Only established connectors authorize delayed clues given by this policy.
        have = own_certain | jnp.any((hand > 0) & touched[1, :, None], axis=0)
        accounted = have.reshape(5, 5) | (jnp.arange(5)[None, :] < heights[:, None])
        connected = jnp.concatenate([jnp.ones((5, 1), jnp.bool_), jnp.cumprod(accounted[:, :4], axis=1).astype(jnp.bool_)], axis=1).reshape(25)
        play_ok = (connected[fid] | (prompt_connector >= 0)) & useful[fid]
        save_ok = (focus == chop) & useful[fid] & ((rank_hint & ((val == 1) | (val == 4))) | ((counts[fid] == 1) & (ranks[fid] != 4)))
        duplicate = jnp.any(same_card & (touch | touched[1])[None, :] & ~jnp.eye(5, dtype=jnp.bool_), axis=1)
        bad = jnp.sum(new & (~partner_live | duplicate | known_duplicate))
        nnew = new.sum()
        truth_consistent = predicted[1, focus, fid]
        new_errors = jnp.sum((~predicted[1, jnp.arange(5), partner_id]) & notes[1, jnp.arange(5), partner_id] & (touch | touched[1]))
        false_plays = jnp.sum(next_play & ~playable[partner_id] & occupied[1])
        required_save = (focus == chop) & chop_danger
        prompt_correct = (prompt_connector < 0) | (prompt_single & (partner_id[jnp.maximum(prompt_connector, 0)] + 1 == fid) & (ranks[fid] > 0))
        valid = prompt_correct & truth_consistent & ((new_errors == 0) | required_save) & (play_ok | save_ok) & ((nnew > 0) | forced) & ((bad == 0) | required_save)
        protects = touch[jnp.minimum(pchop, 4)] & (pchop < 5)
        postpones = (jnp.any(next_play) | jnp.any(next_trash)) & ~partner_ready & ~partner_trash
        safety = urgent & (protects | postpones)
        value = 5.0 + 2.0 * newly_ready + .75 * nnew - 4.0 * bad + .2 * ~rank_hint
        after_chop = chop_of(touched[1] | touch, occupied[1])
        after_id = partner_id[jnp.minimum(after_chop, 4)]
        exposed = (after_chop < 5) & useful[after_id] & (counts[after_id] == 1) & ~jnp.any(next_play) & ~partner_trash
        value += 1000.0 * safety + 18.0 * (proactive_save & protects) + 1.0 * (save_ok & (counts[fid] == 1))
        value -= 6.0 * exposed + 4.0 * new_errors + 8.0 * false_plays
        value -= 2.5 * partner_ready + 1.2 * (nnew == 0)
        value -= .7 * (tokens <= 2) + .6 * (tokens <= 1)
        fallback = -100.0 - 30.0 * (~prompt_correct) - 30.0 * false_plays - 8.0 * new_errors - 2.0 * bad - .2 * nnew + .1 * rank_hint
        # Forced clues may use literal information without inventing a stall
        # signal. Prefer resolving a real play or safe discard to a blind guess.
        forced_information = forced & prompt_correct & truth_consistent & (new_errors == 0) & (false_plays == 0) & (literal_gain > .001)
        information_value = .2 * literal_gain + 4.0 * newly_ready + 3.0 * newly_trash + 1000.0 * safety
        value = jnp.where(valid, value, jnp.where(forced_information, information_value, fallback))
        valid = valid | forced_information
        # Forced legal clues carry no additional convention signal.
        return value, focus, newly_ready, bad, valid

    hint_values, hint_focus, hint_ready, hint_bad, hint_valid = jax.vmap(evaluate_hint)(jnp.arange(10))
    ochop = chop_of(touched[0], occupied[0])
    trash = (ptrash[0] > .999) & occupied[0]
    discard_value = jnp.where(trash, 1.0 + .02 * (4-jnp.arange(5)), -30.0)
    discard_value = jnp.where(jnp.arange(5) == ochop, .0, discard_value)
    all_clued = ochop == 5
    loss = (probs[0] * useful * (1 + (counts == 1) * (5-ranks))).sum(-1)
    discard_value = jnp.where(all_clued & ~trash, -2.0 - loss, discard_value)
    # A connector play can itself give the partner a safe action and protect chop.
    boards_after = heights[None, :] + jax.nn.one_hot(colors, 5, dtype=jnp.int32) * playable[:, None]
    playable_after = ranks[None, :] == boards_after[:, colors]
    other_after = jnp.einsum('st,it->is', probs[1], playable_after.astype(jnp.float32))
    protected_after = jnp.any((other_after > .999) & occupied[1][None, :], axis=-1)
    play_protects = (probs[0] * protected_after[None, :]).sum(-1) > .999
    newly_ready_after = jnp.sum((other_after > .999) & ~(pplay[1] > .999)[None, :] & occupied[1][None, :], axis=-1)
    unlock = (probs[0] * newly_ready_after[None, :]).sum(-1)
    play_value = 16.0 + .6 * (tokens < 8) * (probs[0] * (ranks == 4)).sum(-1) + .02 * (4-jnp.arange(5))
    play_value += 1000.0 * urgent * play_protects + 18.0 * proactive_save * (unlock > .999) + 1.5 * unlock
    safe = pplay[0] > .999
    threshold = jnp.where(lives >= 3, .985, jnp.where(lives >= 2, .995, .9999))
    risky = (pplay[0] >= threshold) & touched[0]
    play_value = jnp.where(safe, play_value, jnp.where(risky, 2.0 + pplay[0], -10000.0))
    # At the final two turns, unused information has no value beyond enabling a play.
    end_value = pplay[0] - (1-pplay[0]) * jnp.where(lives > 1, 0.0, heights.sum())
    play_value = jnp.where((deck == 0) & ~safe, jnp.where(end_value > 0, 2*end_value+2, -10000), play_value)
    first_final_turn = (deck == 0) & (m['previous'][127:167].sum() > 0)
    final_hint = (hint_ready > 0) & hint_valid & ~partner_ready & first_final_turn
    hint_values = jnp.where(deck == 0, jnp.where(final_hint, 4.0, -500.0), hint_values)
    values = jnp.concatenate([discard_value, play_value, hint_values, jnp.array([0.0])])
    action = jnp.argmax(jnp.where(obs.legal_actions, values, -1e6)).astype(jnp.int32)
    out = {'notes': notes, 'previous': f, 'early': early, 'dependency': dependencies, 'exempt': exempt, 'wait': wait}
    trace = {'wait_count': wait.sum((-1, -2)), 'broken_delay': broken_delay.sum(-1), 'count_consistent': count_consistent, 'pplay': pplay, 'ptrash': ptrash, 'notes': notes, 'hint_values': hint_values,
             'hint_focus': hint_focus, 'hint_valid': hint_valid, 'hint_bad': hint_bad,
             'dependency': dependencies, 'last_connector': last_connector, 'last_linkable': last_linkable, 'last_focus': last_focus, 'last_save': last_save, 'urgent': urgent, 'early': early}
    return action, out, trace


==> Policies/pipeline_cook_2p/policy.py <==
"""Observation-driven kitchen planner with public-state coordination."""
import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'adaptive_cook', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 9, 'max_width': 27, 'num_ingredients': 3}

from custom_primitives import FLOORS, TEMPLATES, DIST, NEIGHBORS, OBJECTS, ADJACENT, KINDS



def _init(seat):
    return {'pos':jnp.asarray(FLOORS.index((4,2 if seat==0 else 24)),jnp.int32),
            'last_action':jnp.asarray(4,jnp.int32), 'time':jnp.asarray(0,jnp.int32),
            'items':jnp.zeros((len(OBJECTS),6),jnp.int32),
            'seen':jnp.full((len(OBJECTS),),-1000,jnp.int32),
            'recipe':jnp.zeros(3,jnp.int32), 'recipe_time':jnp.asarray(-1000,jnp.int32),
            'cooldown':jnp.asarray(0,jnp.int32), 'stuck':jnp.asarray(0,jnp.int32),
            'partner':jnp.asarray(-1,jnp.int32), 'partner_time':jnp.asarray(-1000,jnp.int32),
            'partner_inv':jnp.zeros(5,jnp.int32), 'yield_until':jnp.asarray(0,jnp.int32), 'yield_pos':jnp.asarray(0,jnp.int32), 'prev2':jnp.asarray(-1,jnp.int32), 'loops':jnp.asarray(0,jnp.int32), 'traffic':jnp.asarray(0,jnp.int32), 'progress_time':jnp.asarray(0,jnp.int32), 'progress_dist':jnp.asarray(999,jnp.int32), 'last_target':jnp.asarray(-1,jnp.int32)}

def init_agent_0(): return _init(0)
def init_agent_1(): return _init(1)

def _act(obs,reset,memory,rng,seat):
    m=jax.tree.map(lambda a,b:jnp.where(reset,a,b),_init(seat),memory)
    floors=jnp.asarray(FLOORS); dist=jnp.asarray(DIST); neighbors=jnp.asarray(NEIGHBORS)
    objects=jnp.asarray(OBJECTS); kinds=jnp.asarray(KINDS); adjacent=jnp.asarray(ADJACENT)
    # Static view plus previous position disambiguates repeated rooms and collisions.
    match=jnp.sum(jnp.abs(jnp.asarray(TEMPLATES)-obs[None,:,:,20:29]),axis=(1,2,3))
    old=m['pos']; last=m['last_action']; predicted=neighbors[old,jnp.minimum(last,3)]
    predicted=jnp.where((last<4)&(predicted>=0),predicted,old)
    pos=jnp.argmin(match*1000 + dist[old]*10 + (jnp.arange(len(FLOORS))!=predicted)).astype(jnp.int32)
    rc=floors[pos]; t=m['time']; inv=obs[2,2,5:10]; facing=jnp.argmax(obs[2,2,1:5])
    face_action=jnp.asarray([3,1,0,2])[facing]
    stuck=jnp.where((pos==old)&(last<4),m['stuck']+1,0)
    loops=jnp.where((pos==m['prev2'])&(last<4),m['loops']+1,0)
    local=objects-rc+2
    visible=jnp.all((local>=0)&(local<5),axis=1)
    loc=jnp.clip(local,0,4)
    observed=jnp.concatenate([obs[loc[:,0],loc[:,1],29:34],obs[loc[:,0],loc[:,1],39:40]],axis=1)
    items=m['items'].at[:,5].set(jnp.maximum(0,m['items'][:,5]-1))
    items=items.at[:,1].set(jnp.where((m['items'][:,5]==1)&(kinds==2),1,items[:,1]))
    items=jnp.where(visible[:,None],observed,items)
    seen=jnp.where(visible,t,m['seen'])
    recipe_now=jnp.max(obs[:,:,36:39],axis=(0,1)); has_recipe=jnp.sum(recipe_now)>0
    recipe=jnp.where(has_recipe,recipe_now,m['recipe'])
    recipe_time=jnp.where(has_recipe,t,m['recipe_time'])
    pot=kinds==2; counts=items[:,2:5]; totals=jnp.sum(counts,axis=1)
    removed=jnp.any(pot&visible&(jnp.sum(m['items'][:,2:5],axis=1)==3)&(totals==0))
    # A plated pot may be traveling to delivery beyond this seat's view.
    cooldown=jnp.where(removed,t+29,m['cooldown'])
    own_delivered=(last==5)&(jnp.sum(inv)==0)&jnp.any((kinds==1)&adjacent[:,pos])
    recipe_changed=has_recipe&(jnp.sum(m['recipe'])>0)&jnp.any(recipe_now!=m['recipe'])
    cooldown=jnp.where(own_delivered|recipe_changed,t,cooldown)
    recipe_time=jnp.where(own_delivered,-1000,recipe_time)
    pp=jnp.argmax(obs[:,:,10]); pr=pp//5; pc=pp%5
    partner_visible=jnp.max(obs[:,:,10])>0
    partner_rc=rc+jnp.asarray([pr-2,pc-2])
    partner_idx=jnp.argmin(jnp.sum(jnp.abs(floors-partner_rc),axis=1)).astype(jnp.int32)
    pinv=obs[pr,pc,15:20]
    partner=jnp.where(partner_visible,partner_idx,m['partner'])
    partner_time=jnp.where(partner_visible,t,m['partner_time'])
    partner_inv=jnp.where(partner_visible,pinv,m['partner_inv'])
    # Distance to each interaction cell; orientation is a final explicit step.
    odist=jnp.min(jnp.where(adjacent,dist[pos][None,:],999),axis=1)
    partner_goal_dist=jnp.min(jnp.where(jnp.any(adjacent&((kinds==1)[:,None]),axis=0),dist[partner_idx],999))
    cooldown=jnp.where(partner_visible&(pinv[1]>0),jnp.maximum(cooldown,t+partner_goal_dist+5),cooldown)
    known_recipe=jnp.sum(recipe)>0
    preferred=(objects[:,1]==12)&(objects[:,0]==3)
    good=jnp.all(counts<=recipe,axis=1)|~known_recipe
    partial=pot&(totals>0)&(totals<3)&good
    suspect_full=pot&(totals==3)&~good
    full=pot&(totals==3)&good
    # Existing work wins over an empty pot. A western pot is cheap to supply.
    potcost=odist + jnp.where(preferred,0,4) - jnp.where(partial,50,0) - jnp.where(full,70,0)
    targetpot=jnp.argmin(jnp.where(pot&good,potcost,9999))
    pcounts=counts[targetpot]; ptotal=totals[targetpot]
    deficit=jnp.maximum(recipe-pcounts,0)
    raw=(inv[0]==0)&(jnp.sum(inv[2:])>0)
    plate=(inv[0]>0)&(inv[1]==0)
    dish=inv[1]>0
    empty=jnp.sum(inv)==0
    # Detect a likely server from actual plate/dish inventory, not seat number.
    other_serving=(t-partner_time<18)&(partner_inv[0]>0)
    full_present=jnp.any(full)
    need_recipe=(~known_recipe)|((t>=cooldown)&(recipe_time<cooldown))|(jnp.any(suspect_full)&(t-recipe_time>25))
    can_gather=~full_present&(t>=cooldown)&~need_recipe
    # A seen partner's ingredient is reserved when deciding what to fetch.
    reserved=jnp.where((t-partner_time<20)&(partner_inv[0]==0),partner_inv[2:],0)
    wanted=jnp.maximum(deficit-reserved,0)
    pending=(jnp.sum(deficit)>0)&(jnp.sum(wanted)==0)
    can_gather=can_gather&~pending
    wanted=jnp.where(jnp.sum(wanted)>0,wanted,deficit)
    supply=(kinds>=6)&(wanted[jnp.clip(kinds-6,0,2)]>0)
    supply_cost=odist + 0.20*jnp.min(jnp.where(adjacent,dist[jnp.argmin(jnp.where(adjacent[targetpot],dist[pos],999))][None,:],999),axis=1)
    supply_target=jnp.argmin(jnp.where(supply,supply_cost,9999))
    # Reuse ingredients staged on counters before fetching distant supplies.
    counter_raw=(kinds==0)&(items[:,0]==0)&(items[:,1]==0)&(totals>0)&jnp.any((counts>0)&(wanted>0),axis=1)
    counter_target=jnp.argmin(jnp.where(counter_raw,odist,9999))
    use_counter=jnp.any(counter_raw)&(odist[counter_target]<=odist[supply_target]+2)
    gather_target=jnp.where(use_counter,counter_target,supply_target)
    plates=(kinds==5)|((kinds==0)&(items[:,0]>0)&(items[:,1]==0))
    plate_target=jnp.argmin(jnp.where(plates,odist,9999))
    ready_target=jnp.argmin(jnp.where(full,odist+items[:,5],9999))
    # Waiting close enough to inspect the selected pot is safer than assuming it stays full.
    mode=jnp.asarray(0,jnp.int32)
    target=targetpot; interact=jnp.asarray(False)
    # Empty: collect recipe, gather, or plate available work.
    recipe_target=jnp.argmin(jnp.where(kinds==3,odist,9999))
    target=jnp.where(empty&need_recipe,recipe_target,target)
    mode=jnp.where(empty&need_recipe,1,mode)
    target=jnp.where(empty&can_gather,gather_target,target)
    interact=empty&can_gather
    mode=jnp.where(empty&can_gather,2,mode)
    serve=empty&full_present&~other_serving&(t>=cooldown)&(~need_recipe|~known_recipe)
    target=jnp.where(serve,plate_target,target); interact=interact|serve
    mode=jnp.where(serve,3,mode)
    # While another player serves, refresh recipe in the ingredient room.
    wait_west=empty&(~can_gather)&(~serve)&(~need_recipe)
    watch=wait_west&(full_present|pending)
    target=jnp.where(wait_west,jnp.where(watch,targetpot,recipe_target),target)
    mode=jnp.where(wait_west,4,mode)
    # Raw: insert only if the observed recipe can still be met.
    can_insert=pot&(jnp.arange(len(OBJECTS))==targetpot)&(totals<3)&(items[:,1]==0)&(items[:,5]==0)&jnp.all(counts+inv[2:]<=recipe,axis=1)
    raw_target=jnp.argmin(jnp.where(can_insert,odist-jnp.where(totals>0,40,0)+jnp.where(preferred,0,4),9999))
    # Do not initiate a second pot when another full batch is in flight.
    insert=raw&jnp.any(can_insert)&~full_present&(t>=cooldown)&~need_recipe
    target=jnp.where(insert,raw_target,target); interact=interact|insert
    mode=jnp.where(insert,5,mode)
    freecounter=(kinds==0)&(jnp.sum(items[:,:5],axis=1)==0)
    drop_target=jnp.argmin(jnp.where(freecounter,odist+0.02*jnp.abs(objects[:,1]-11),9999))
    drop=raw&~insert
    target=jnp.where(drop,drop_target,target); interact=interact|drop
    mode=jnp.where(drop,6,mode)
    target=jnp.where(plate,ready_target,target)
    interact=interact|(plate&full_present&(items[ready_target,1]>0))
    mode=jnp.where(plate,7,mode)
    # A plate acquired by a partner or stale pot memory should not trap the seat.
    drop_plate=plate&~full_present
    target=jnp.where(drop_plate,drop_target,target); interact=interact|drop_plate
    target=jnp.where(dish,jnp.argmin(jnp.where(kinds==1,odist,9999)),target)
    interact=interact|dish; mode=jnp.where(dish,8,mode)
    # Independent partners may leave plated food on ordinary counters.
    counter_dish=(kinds==0)&(items[:,0]>0)&(items[:,1]>0)&good
    dish_target=jnp.argmin(jnp.where(counter_dish,odist,9999))
    handoff=empty&jnp.any(counter_dish)&(t>=cooldown)&(~need_recipe|~known_recipe)
    target=jnp.where(handoff,dish_target,target)
    interact=interact|handoff; watch=watch&~handoff
    mode=jnp.where(handoff,11,mode)
    # Carrying an ingredient does not prevent reading the free recipe display.
    refresh_held=(raw|plate)&need_recipe&(t>=cooldown)
    dish_mismatch=dish&known_recipe&jnp.any(inv[2:]!=recipe)
    refresh_dish=dish_mismatch&((t-recipe_time>25)|(recipe_time<cooldown))
    target=jnp.where(refresh_held|refresh_dish,recipe_target,target)
    interact=interact&~(refresh_held|refresh_dish)
    mode=jnp.where(refresh_held|refresh_dish,1,mode)
    preserve_dish=dish_mismatch&~refresh_dish
    target=jnp.where(preserve_dish,drop_target,target)
    interact=interact|preserve_dish
    mode=jnp.where(preserve_dish,12,mode)
    # Shortest routes recomputed with the visible partner as a temporary obstacle.
    indices=jnp.arange(len(FLOORS))
    blocked=(indices==partner_idx)&partner_visible
    viewoffset=jnp.abs(floors-objects[target])
    viewcells=(jnp.max(viewoffset,axis=1)<=2)&(jnp.sum(viewoffset,axis=1)>=2)&(floors[:,0]!=4)&~blocked
    watchpos=jnp.argmin(jnp.where(viewcells,dist[pos]+0.1*jnp.sum(viewoffset,axis=1),9999))
    goalmask=jnp.where(watch,indices==watchpos,adjacent[target])
    allsafe=jnp.maximum(neighbors,0)
    def propagate(_,d):
        nxt=jnp.min(jnp.where(neighbors>=0,d[allsafe]+1,999),axis=1)
        return jnp.where(blocked,999,jnp.minimum(d,nxt))
    routing=jax.lax.fori_loop(0,50,propagate,jnp.where(goalmask&~blocked,0,999))
    obstructed=(routing[pos]>=999)&partner_visible
    staticroute=jnp.min(jnp.where(goalmask[None,:],dist,999),axis=1)
    improved=(target!=m['last_target'])|(staticroute[pos]<m['progress_dist'])|goalmask[pos]
    progress_time=jnp.where(improved,t,m['progress_time'])
    progress_dist=jnp.where(improved,staticroute[pos],m['progress_dist'])
    stalled=(t-progress_time>=14)&~goalmask[pos]&partner_visible
    # Yield all the way into a bay, then allow time for the other player to pass.
    bays=(floors[:,0]!=4)&(jnp.sum(neighbors>=0,axis=1)>=2)
    reachable_side=dist[pos]<dist[partner_idx]
    resource_adj=jnp.any(adjacent&((kinds>=5)[:,None]),axis=0)
    baycost=dist[pos]+jnp.where(stalled,3*resource_adj+3*(dist[partner_idx]<2)+4*(indices==pos),0)+0.05*jnp.min(jnp.where(goalmask[None,:],dist,999),axis=1)
    bay=jnp.argmin(jnp.where(bays&reachable_side&~blocked,baycost,9999))
    close_conflict=obstructed&(dist[pos,partner_idx]<=2)
    traffic=jnp.where(close_conflict,m['traffic']+1,0)
    my_priority=inv[1]*4+raw*2+plate
    their_priority=pinv[1]*4+((pinv[0]==0)&(jnp.sum(pinv[2:])>0))*2+pinv[0]
    should_yield=(my_priority<their_priority)|((my_priority==their_priority)&(seat==1))|(traffic>3)
    begin_yield=((close_conflict&should_yield)|stalled)&(t>=m['yield_until'])
    progress_time=jnp.where(begin_yield,t,progress_time)
    progress_dist=jnp.where(begin_yield,999,progress_dist)
    yield_until=jnp.where(begin_yield,t+jnp.where(stalled,dist[pos,bay]+6,4)+jax.random.randint(rng,(),0,3),m['yield_until'])
    yield_pos=jnp.where(begin_yield,bay,m['yield_pos'])
    yielding=t<yield_until
    routing=jnp.where(obstructed,jnp.min(jnp.where(goalmask[None,:],dist,999),axis=1),routing)
    routing=jnp.where(yielding,dist[:,yield_pos],routing)
    neigh=neighbors[pos]; safe=jnp.maximum(neigh,0)
    stepcost=jnp.where((neigh>=0)&~blocked[safe],routing[safe],9999)
    move=jnp.argmin(stepcost).astype(jnp.int32)
    trc=objects[target]-rc
    orient=jnp.where(trc[1]>0,0,jnp.where(trc[1]<0,2,jnp.where(trc[0]>0,1,3)))
    at=goalmask[pos]
    action=jnp.where(at,jnp.where(interact,jnp.where(face_action==orient,5,orient),4),move)
    action=jnp.where(close_conflict&~yielding&~should_yield,4,action)
    action=jnp.where(yielding,jnp.where(pos==yield_pos,4,move),action)
    # Random unjamming also works with a partner that follows a different traffic rule.
    escape_scores=jax.random.uniform(rng,(4,))+jnp.where(neigh>=0,0,10)+jnp.where(blocked[safe],10,0)
    action=jnp.where(((stuck>=4)|(loops>=4))&~at&~yielding,jnp.argmin(escape_scores),action).astype(jnp.int32)
    nm={'pos':pos,'last_action':action,'time':t+1,'items':items,'seen':seen,'recipe':recipe,'recipe_time':recipe_time,
        'cooldown':cooldown,'stuck':stuck,'partner':partner,'partner_time':partner_time,'partner_inv':partner_inv,'yield_until':yield_until,'yield_pos':yield_pos,'prev2':old,'loops':loops,'traffic':traffic,'progress_time':progress_time,'progress_dist':progress_dist,'last_target':target}
    return action,nm,{'pos':rc,'mode':mode,'target':objects[target],'recipe':recipe,'cooldown':cooldown,'pot':objects[targetpot],'pot_counts':pcounts,'pending':pending,'watch':watch,'inventory':inv,'handoff':handoff,'mismatch':dish_mismatch,'stalled':stalled,'yielding':yielding}

def agent_0_act(obs,reset,memory,rng): return _act(obs,reset,memory,rng,0)
def agent_1_act(obs,reset,memory,rng): return _act(obs,reset,memory,rng,1)


==> Policies/test_time_adaptation/astra_simple_s2/policy.py <==
"""Adaptive cooperation using only local counter and pot observations.

The recipe-side seat learns which public marker elicits each ingredient.
The kitchen-side seat learns cue meanings and response times, continues
cooking after delivery, and recovers stored dishes when they become useful.
All episode state is private, fixed-shape JAX memory.
"""
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'adaptive_public_cues', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 5, 'max_width': 8, 'num_ingredients': 3}


def init_agent_0():
    return {'state': jnp.zeros((5,), dtype=jnp.int32),
            'response': jnp.full((4,), -1, dtype=jnp.int32),
            'trials': jnp.zeros((4,), dtype=jnp.int32)}


def init_agent_1():
    # Clock, dish, cooldown, previous action/inventory, signal tracking,
    # whether any marker has been seen, and the delivered dish's cue.
    return {'state': jnp.asarray([0, 0, 0, 4, 0, -1, 0, -1, 0, -1, -1, 0, 100, 0, -1, 0], jnp.int32),
            'meaning': jnp.asarray([-1, -3, 1, 1, 3, 1, 1, 1], jnp.int32),
            'latency': jnp.zeros((8,), jnp.int32),
            'stash': jnp.zeros((4,), jnp.int32), 'discard': jnp.asarray(0, jnp.int32),
            'from_cache': jnp.asarray(0, jnp.int32)}


def position(obs, seat):
    channel = 23 if seat == 0 else 22
    index = jnp.argmax(obs[:, :, channel].reshape(-1))
    anchor_col = 0 if seat == 0 else 4
    return 4 - index // 5, anchor_col + 2 - index % 5


def at(obs, row, col, r, c, channel):
    i, j = row - r + 2, col - c + 2
    valid = (i >= 0) & (i < 5) & (j >= 0) & (j < 5)
    return jnp.where(valid, obs[jnp.clip(i, 0, 4), jnp.clip(j, 0, 4), channel], 0)


def navigate(r, c, direction, tr, tc, face, interact=True):
    turn = jnp.asarray([3, 1, 0, 2], dtype=jnp.int32)[face]
    finish = jnp.where(direction == face, 5 if interact else 4, turn)
    return jnp.where(r < tr, 1, jnp.where(r > tr, 3,
           jnp.where(c < tc, 0, jnp.where(c > tc, 2, finish)))).astype(jnp.int32)


def agent_0_act(obs, reset, memory, rng):
    initial = init_agent_0()
    state = jnp.where(reset, initial['state'], memory['state'])
    response = jnp.where(reset, initial['response'], memory['response'])
    trials = jnp.where(reset, initial['trials'], memory['trials'])
    t, previous_total, age, last_symbol, idle = state
    r, c = position(obs, 0)
    direction = jnp.argmax(obs[2, 2, 1:5])
    recipe = jnp.argmax(jnp.sum(obs[:, :, 36:39], axis=(0, 1)))
    markers = jnp.asarray([at(obs, row, 3, r, c, 33) > 0 for row in (1, 2, 3)])
    present = jnp.any(markers)
    symbol = jnp.where(present, jnp.argmax(markers) + 1, 0)
    age = jnp.where(symbol == last_symbol, age + 1, 0)
    have = obs[2, 2, 9] > 0
    counts = jnp.asarray([at(obs, 2, 4, r, c, x) for x in (31, 32, 33)])
    total = jnp.sum(counts)
    visible = c == 2
    new_pot = visible & (total > 0) & (previous_total == 0)
    learn = new_pot & (age >= 4) & (counts[2] == 0)
    reversal = learn & (response[symbol] >= 0) & (response[symbol] != jnp.argmax(counts))
    response = jnp.where(reversal, jnp.full_like(response, -1), response)
    trials = jnp.where(reversal, jnp.zeros_like(trials), trials)
    response = response.at[symbol].set(jnp.where(learn, jnp.argmax(counts), response[symbol]))
    trials = trials.at[symbol].add(learn.astype(jnp.int32))
    previous_total = jnp.where(visible, total, previous_total)
    idle = jnp.where((previous_total == 0) & (symbol == last_symbol), idle + 1, 0)
    stalled = (idle >= 32) & (age >= 20)
    response = response.at[symbol].set(jnp.where(stalled, -1, response[symbol]))
    trials = trials.at[symbol].add(stalled.astype(jnp.int32))
    idle = jnp.where(stalled, 0, idle)

    # Start with the spatially aligned code, but prefer a symbol whose
    # observed effect is correct over an untested convention.
    rank = jnp.where(recipe == 0, jnp.asarray([3, 0, 2, 1]), jnp.asarray([3, 1, 2, 0]))
    costs = jnp.where(response == recipe, rank,
                     jnp.where(response < 0, 10 + 4 * trials + rank, 100 + 4 * trials + rank))
    desired = jnp.argmin(costs)
    wrong = present & (symbol != desired)
    get_wrong = navigate(r, c, direction, jnp.maximum(symbol, 1), 2, 2)
    put_right = navigate(r, c, direction, jnp.maximum(desired, 1), 2, 2)
    source_row = jnp.where(desired == 3, 3, 1)
    source_face = jnp.where(desired == 3, 1, 0)
    get_source = navigate(r, c, direction, source_row, 2, source_face)
    observe = navigate(r, c, direction, jnp.where(symbol > 0, symbol, 2), 2, 2, False)
    action = jnp.where(wrong, get_wrong,
             jnp.where(desired == 0, observe,
             jnp.where(symbol == desired, observe, jnp.where(have, put_right, get_source))))
    next_state = jnp.asarray([t + 1, previous_total, age, symbol, idle], jnp.int32)
    return action, {'state': next_state, 'response': response, 'trials': trials}, {
           'recipe': recipe, 'desired': desired, 'response': response,
           'position': jnp.asarray([r, c]), 'signal': markers}


def agent_1_act(obs, reset, memory, rng):
    initial = init_agent_1()
    state = jnp.where(reset, initial['state'], memory['state'])
    meaning = jnp.where(reset, initial['meaning'], memory['meaning'])
    stash = jnp.where(reset, initial['stash'], memory['stash'])
    discard = jnp.where(reset, initial['discard'], memory['discard'])
    latency = jnp.where(reset, initial['latency'], memory['latency'])
    from_cache = jnp.where(reset, initial['from_cache'], memory['from_cache'])
    (t, chosen, delay, previous_action, previous_cooked, last_sig,
     streak, stable, seen, cycle_sig, delivered_sig, delivered_dish, since_delivery, changed_seen, pending_target, unchanged_run) = state
    r, c = position(obs, 1)
    direction = jnp.argmax(obs[2, 2, 1:5])
    plate, cooked = obs[2, 2, 5], obs[2, 2, 6]
    from_cache = jnp.where(cooked > 0, from_cache, 0)
    held = obs[2, 2, 7:10]
    raw = (jnp.sum(held) > 0) & (cooked == 0)
    empty = (plate == 0) & (jnp.sum(held) == 0)
    counts = jnp.asarray([at(obs, 2, 4, r, c, x) for x in (31, 32, 33)])
    total = jnp.sum(counts)
    ready = at(obs, 2, 4, r, c, 30) > 0
    timer = at(obs, 2, 4, r, c, 39)

    # All three writable divider cells are visible from column five.
    marks = jnp.asarray([at(obs, row, 3, r, c, 33) > 0 for row in (1, 2, 3)])
    sig = jnp.sum(marks.astype(jnp.int32) * jnp.asarray([1, 2, 4], jnp.int32))
    visible = c == 5
    streak = jnp.where(visible, jnp.where(sig == last_sig, streak + 1, 1), streak)
    last_sig = jnp.where(visible, sig, last_sig)
    seen = jnp.maximum(seen, (visible & (sig > 0)).astype(jnp.int32))
    settled = visible & (streak >= jnp.where(sig == 0, 5, 2))
    stable = jnp.where(settled, sig, stable)

    delivered = (previous_cooked > 0) & (cooked == 0) & (previous_action == 5) & (r == 2) & (c == 6)
    delivered_sig = jnp.where(delivered, stable, delivered_sig)
    delivered_dish = jnp.where(delivered, chosen, delivered_dish)
    since_delivery = jnp.where(delivered, 0, jnp.minimum(since_delivery + 1, 100))
    changed_seen = jnp.where(delivered, 0, changed_seen)
    pending_target = jnp.where(delivered, -1, pending_target)
    old_index = jnp.clip(delivered_sig, 0, 7)
    wait_budget = jnp.where(latency[old_index] > 0, latency[old_index], 8)
    wait_budget = jnp.where(seen > 0, wait_budget, 1)

    # Before any new ingredient reaches the pot, a change in the public
    # recipe cue is evidence of a correct delivery and the opposite target.
    hint = visible & (delivered_sig >= 0) & (sig != delivered_sig) & (changed_seen == 0)
    hint = hint & (since_delivery > 0) & (since_delivery <= 24) & (total == 0) & (plate == 0)
    pending_target = jnp.where(hint, 1 - delivered_dish, pending_target)
    changed_seen = jnp.where(hint, 1, changed_seen)
    observed_latency = jnp.clip(since_delivery + 1, 2, 16)
    latency = latency.at[old_index].set(jnp.where(hint,
                 jnp.maximum(latency[old_index], observed_latency), latency[old_index]))
    process = (delay == 1) & ~delivered & ~hint & (changed_seen == 0)
    delay = jnp.where(delivered, wait_budget, jnp.where(hint, 0, jnp.maximum(delay - 1, 0)))
    chosen = jnp.where(delivered, 1 - chosen, chosen)

    # Unchanged cues weaken an unconfirmed interpretation. Confirmed labels
    # are retained until a long uninformative run suggests a stale signal.
    evidence = process & (delivered_sig >= 0) & (seen > 0)
    old_meaning = meaning[old_index]
    unchanged_run = jnp.where(hint, 0, unchanged_run + evidence.astype(jnp.int32))
    stale = evidence & (unchanged_run >= 4) & (jnp.abs(old_meaning) >= 32)
    old_meaning = jnp.where(stale, jnp.where(delivered_dish == 0, -1, 1), old_meaning)
    unchanged_run = jnp.where(stale, 0, unchanged_run)
    no_change = jnp.clip(old_meaning + jnp.where(delivered_dish == 0, 2, -2), -8, 8)
    no_change = jnp.where(jnp.abs(old_meaning) >= 32, old_meaning, no_change)
    old_meaning = jnp.where(evidence, no_change, old_meaning)
    old_meaning = jnp.where(hint, jnp.where(delivered_dish == 1, 64, -64), old_meaning)
    meaning = meaning.at[old_index].set(old_meaning)
    opposite = jnp.where(old_index == 1, 4, 1)
    spatial = (evidence | hint) & ((old_index == 1) | (old_index == 4))
    meaning = meaning.at[opposite].set(jnp.where(spatial, -old_meaning, meaning[opposite]))
    # The marker can be in transit while ingredients are collected. Assign
    # the new label only to a settled observed symbol.
    new_index = jnp.clip(stable, 0, 7)
    teach_new = (pending_target >= 0) & settled & (stable != delivered_sig) & (stable >= 0)
    meaning = meaning.at[new_index].set(jnp.where(teach_new,
                    jnp.where(pending_target == 1, 64, -64), meaning[new_index]))

    # A partner can revise its cue after observing our first pot ingredient.
    # Beyond the ordinary post-delivery window, a settled replacement is
    # treated as a correction of this committed dish, not a new recipe draw.
    committed_type = jnp.argmax(counts)
    correction = settled & (total > 0) & (counts[2] == 0) & (pending_target < 0)
    correction = correction & (since_delivery > 24) & (stable != cycle_sig) & (cycle_sig >= 0)
    correction = correction & ((cycle_sig > 0) | (jnp.abs(meaning[0]) >= 32))
    correction = correction & ((stable > 0) | (streak >= 10))
    pending_target = jnp.where(correction, 1 - committed_type, pending_target)
    unchanged_run = jnp.where(correction, 0, unchanged_run)
    correction_value = jnp.where(committed_type == 0, 64, -64)
    meaning = meaning.at[new_index].set(jnp.where(correction, correction_value, meaning[new_index]))
    correction_opposite = jnp.where(new_index == 1, 4, 1)
    correction_spatial = correction & ((new_index == 1) | (new_index == 4))
    meaning = meaning.at[correction_opposite].set(jnp.where(correction_spatial,
                     -correction_value, meaning[correction_opposite]))

    selecting = (total == 0) & empty & (delay == 0)
    has_cue = (seen > 0) & (stable >= 0)
    decoded = (meaning[jnp.clip(stable, 0, 7)] > 0).astype(jnp.int32)
    chosen = jnp.where(selecting & has_cue, decoded, chosen)
    chosen = jnp.where(selecting & (pending_target >= 0), pending_target, chosen)
    cycle_sig = jnp.where(selecting & visible, stable, cycle_sig)
    chosen = jnp.where((total > 0) & (total < 3), jnp.argmax(counts), chosen)

    supply = navigate(r, c, direction, 1 + 2 * chosen, 6, 2)
    pot = navigate(r, c, direction, 2, 5, 3)
    plate_row = jnp.where(r <= 2, 1, 3)
    get_plate = navigate(r, c, direction, plate_row, 5, 3)
    deliver = navigate(r, c, direction, 2, 6, 2)
    # A later stable cue can expose a mistake after the pot is committed.
    # Store that dish on an unused outer counter instead of delivering it.
    expected = jnp.where(pending_target >= 0, pending_target, decoded)
    contradiction = (stable != cycle_sig) & has_cue & (expected != jnp.argmax(held))
    contradiction = contradiction & ((stable > 0) | (jnp.abs(meaning[0]) >= 32))
    discard = jnp.where(cooked > 0, jnp.maximum(discard, contradiction.astype(jnp.int32)), 0)
    stash_rows = jnp.asarray([1, 3, 1, 3], jnp.int32)
    stash_cols = jnp.asarray([5, 5, 6, 6], jnp.int32)
    stash_faces = jnp.asarray([0, 1, 0, 1], jnp.int32)
    distances = jnp.abs(stash_rows - r) + jnp.abs(stash_cols - c)
    dump_index = jnp.argmin(jnp.where(stash == 0, distances, 100))
    dump = navigate(r, c, direction, stash_rows[dump_index], stash_cols[dump_index], stash_faces[dump_index])
    discarding = (discard > 0) & jnp.any(stash == 0)
    deliver = jnp.where(discarding, dump, deliver)
    watch = navigate(r, c, direction, 2, 5, 3, False)
    matching_cache = stash == (chosen + 1)
    cache_index = jnp.argmin(jnp.where(matching_cache, distances, 100))
    get_cache = navigate(r, c, direction, stash_rows[cache_index], stash_cols[cache_index], stash_faces[cache_index])
    use_cache = selecting & jnp.any(matching_cache)
    # An already-cooked dish can finish much sooner than a fresh cook. Give
    # the sender time to finish its current cue before resampling again.
    cue_finished = (stable > 0) & (stable != delivered_sig) & (decoded == pending_target)
    cache_wait = (from_cache > 0) & ((since_delivery < 10) |
                 ((pending_target >= 0) & ~cue_finished & (since_delivery < 16)))
    deliver = jnp.where(cache_wait & ~discarding, watch, deliver)
    waiting = (delay > 0) | ((t < 12) & ~has_cue)
    action = jnp.where(cooked > 0, deliver, jnp.where(raw, pot,
             jnp.where(plate > 0, jnp.where(ready, pot, watch),
             jnp.where((timer > 0) | ready, get_plate,
             jnp.where(waiting, watch, jnp.where(use_cache, get_cache, supply))))))
    dropped = discarding & (cooked > 0) & (action == 5)
    stash = stash.at[dump_index].set(jnp.where(dropped, jnp.argmax(held) + 1, stash[dump_index]))
    collected = use_cache & ~waiting & (action == 5)
    stash = stash.at[cache_index].set(jnp.where(collected, 0, stash[cache_index]))
    from_cache = jnp.where(collected, 1, from_cache)
    next_state = jnp.asarray([t + 1, chosen, delay, action, cooked, last_sig,
                            streak, stable, seen, cycle_sig, delivered_sig, delivered_dish, since_delivery, changed_seen, pending_target, unchanged_run], jnp.int32)
    return action, {'state': next_state, 'meaning': meaning, 'stash': stash, 'discard': discard, 'latency': latency, 'from_cache': from_cache}, {
        'chosen': chosen, 'position': jnp.asarray([r, c]), 'signal': sig,
        'stable': stable, 'meaning': meaning, 'pot': counts, 'delay': delay, 'discard': discard, 'pending': pending_target, 'latency': latency, 'correction': correction, 'unchanged': unchanged_run, 'stash': stash, 'from_cache': from_cache}


==> Policies/test_time_adaptation/astra_simple_s4/policy.py <==
"""Spatial recipe communication with an observation-driven kitchen controller."""
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'geometry_anchored_adaptive_policy', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 5, 'max_width': 8, 'num_ingredients': 3}


def decoder_models():
    # Each row predicts a decoder's recipe choice from the 3-bit message.
    # -1 means the decoder does not recognize that pattern.
    patterns = list(range(8))
    spatial = [0 if (p&1) and not (p&4) else 1 if (p&4) and not (p&1) else -1 for p in patterns]
    rows = [spatial, [1-x if x >= 0 else -1 for x in spatial]]
    weights = [8.,2.]
    for bit in (1,2,4):
        for invert in (0,1):
            rows.append([int(bool(p&bit)) ^ invert for p in patterns])
            weights.append(.5)
    preferred = {(1,4):2.,(4,1):.5,(2,0):.5,(0,2):.25,
                 (2,4):.4,(4,2):.2,(1,2):.4,(2,1):.2}
    codes = [1 if p&1 else 2 if p&2 else 4 if p&4 else 0 for p in patterns]
    for p0 in (0,1,2,4):
        for p1 in (0,1,2,4):
            if p0 != p1:
                rows.append([0 if c == p0 else 1 if c == p1 else -1 for c in codes])
                weights.append(preferred.get((p0,p1),.1))
    for p0 in patterns:
        for p1 in patterns:
            if p0 != p1:
                rows.append([0 if p == p0 else 1 if p == p1 else -1 for p in patterns])
                weights.append(.5*preferred.get((p0,p1),.01))
    weights = jnp.asarray(weights,jnp.float32)
    return jnp.asarray(rows,jnp.int32),weights/jnp.sum(weights)


def init_agent_0():
    return {
        'counts': jnp.zeros((8,2),jnp.int32),
        'decoder_belief': decoder_models()[1],
        'timeouts': jnp.zeros((8,),jnp.int32),
        'previous_count': jnp.asarray(0, jnp.int32),
        'previous_signal': jnp.asarray(-1, jnp.int32),
        'stable': jnp.asarray(0, jnp.int32),
        'idle': jnp.asarray(0, jnp.int32),
    }


def encoding_prior():
    # Encodings specify a three-bit counter occupancy pattern for each recipe.
    pair = jnp.full((8, 8), 0.0001, jnp.float32)
    for p0, p1, weight in ((1,4,.60),(4,1,.10),(3,4,.60),(4,3,.10),(2,0,.08),(0,2,.04),
                           (1,0,.04),(0,1,.02),(2,4,.04),(1,2,.04),
                           (4,2,.02),(2,1,.02),(0,4,.02),(4,0,.02),
                           (0,0,.10)):
        pair = pair.at[p0,p1].set(weight)
    belief = jnp.stack((pair, pair), axis=-1)
    return belief / jnp.sum(belief)


def init_agent_1():
    return {'clock': jnp.asarray(0,jnp.int32),
            'previous_dish': jnp.asarray(False),
            'was_delivering': jnp.asarray(False),
            'buffer_row': jnp.asarray(0,jnp.int32),
            'age': jnp.asarray(100,jnp.int32),
            'recipe': jnp.asarray(-1,jnp.int32),
            'last_type': jnp.asarray(1,jnp.int32),
            'pattern': jnp.asarray(-1,jnp.int32),
            'stable': jnp.asarray(0,jnp.int32),
            'accepted': jnp.asarray(-1,jnp.int32),
            'corrected': jnp.asarray(False),
            'previous_count': jnp.asarray(0,jnp.int32),
            'belief': encoding_prior()}


def position(obs, seat):
    channel = 23 if seat == 0 else 22
    idx = jnp.argmax(obs[:, :, channel])
    row = 4 - idx // 5
    col = (2 if seat == 0 else 6) - idx % 5
    return row, col


def cell(obs, row, col, rr, cc):
    i, j = rr - row + 2, cc - col + 2
    visible = (i >= 0) & (i < 5) & (j >= 0) & (j < 5)
    return jnp.where(visible, obs[jnp.clip(i, 0, 4), jnp.clip(j, 0, 4)], 0)


def interact_at(row, col, facing, tr, tc, direction):
    # All reachable floor in either room is a two-column rectangle.
    orient = jnp.asarray([3, 1, 0, 2], jnp.int32)[direction]
    return jnp.where(row < tr, 1, jnp.where(row > tr, 3,
           jnp.where(col < tc, 0, jnp.where(col > tc, 2,
           jnp.where(facing != direction, orient, 5)))))


def go_to(row, col, tr, tc):
    return jnp.where(col < tc, 0, jnp.where(col > tc, 2,
           jnp.where(row < tr, 1, jnp.where(row > tr, 3, 4))))


def agent_0_act(obs, reset, memory, rng):
    memory = {k: jnp.where(reset, init_agent_0()[k], v) for k, v in memory.items()}
    row, col = position(obs, 0)
    facing = jnp.argmax(obs[2, 2, 1:5])
    recipe = jnp.argmax(jnp.sum(obs[:, :, 36:39], axis=(0, 1)))
    markers = jnp.asarray([jnp.sum(cell(obs, row, col, rr, 3)[29:34]) > 0 for rr in (1, 2, 3)])
    signal = jnp.sum(markers.astype(jnp.int32) * jnp.asarray([1,2,4],jnp.int32))
    stable = jnp.where(signal == memory['previous_signal'], memory['stable'] + 1, 0)
    pot = cell(obs, row, col, 2, 4)
    count = jnp.sum(pot[31:34])
    visible = col == 2
    started = visible & (count > 0) & (memory['previous_count'] == 0)
    actual = jnp.argmax(pot[31:34])
    learned = started & (stable >= 6) & (actual < 2)
    counts = memory['counts'].at[signal,jnp.minimum(actual,1)].add(learned.astype(jnp.int32))
    idle = jnp.where(visible & (count == 0), memory['idle'] + 1, 0)
    stalled = (idle > 35) & (stable > 30)
    timeouts = memory['timeouts'].at[signal].set(jnp.where(stalled,1,memory['timeouts'][signal]))
    models,decoder_prior = decoder_models()
    response = models[:,signal]
    likelihood = jnp.where(response == actual,.98,jnp.where(response < 0,.35,.02))
    predict_decoder = jnp.where(learned,.85*memory['decoder_belief']+.15*decoder_prior,memory['decoder_belief'])
    posterior = predict_decoder * jnp.where(learned,likelihood,1.)
    timeout_event = stalled & (memory['timeouts'][signal] == 0)
    posterior *= jnp.where(timeout_event,jnp.where(response < 0,.98,.02),1.)
    posterior /= jnp.maximum(jnp.sum(posterior),1e-30)
    utility = jnp.where(models == recipe,1.,jnp.where(models < 0,-.25,-1.))
    score = jnp.sum(posterior[:,None]*utility,axis=0)
    patterns = jnp.arange(8)
    token_count = ((patterns&1)>0).astype(jnp.float32) + ((patterns&2)>0) + ((patterns&4)>0)
    score -= .012*token_count
    score += .012*(patterns == signal) + .008*(patterns == jnp.where(recipe == 0,1,4))
    target = jnp.argmax(score)
    # Finish a batch consistently before correcting the message; no additional
    # raw ingredients can enter after the pot reaches capacity.
    target = jnp.where((count > 0) & ((count < 3) | (actual == recipe)),signal,target)
    desired = (target & jnp.asarray([1,2,4],jnp.int32)) > 0
    missing = desired & ~markers
    unwanted = markers & ~desired
    holding = jnp.sum(obs[2,2,5:10]) > 0
    # Establish the spatial component before adding redundancy. Remove
    # obsolete spatial markers first to avoid briefly signaling both supplies.
    put_utility = -jnp.abs(jnp.arange(1,4)-row).astype(jnp.float32)
    take_utility = put_utility
    put_row = jnp.argmax(jnp.where(missing,put_utility,-10.)) + 1
    take_row = jnp.argmax(jnp.where(unwanted,take_utility,-10.)) + 1
    put = interact_at(row,col,facing,put_row,2,2)
    remove = interact_at(row,col,facing,take_row,2,2)
    supply_row = jnp.where(row > 2,3,1)
    get = interact_at(row,col,facing,supply_row,2,jnp.where(supply_row == 1,0,1))
    # Spare tokens stay on the sender's own counters and are never messages.
    storage_top = jnp.sum(cell(obs,row,col,1,0)[29:34]) > 0
    storage_bottom = jnp.sum(cell(obs,row,col,3,0)[29:34]) > 0
    store_row = jnp.where(~storage_top,1,3)
    stash = interact_at(row,col,facing,store_row,1,3)
    recover_row = jnp.where(storage_top,1,3)
    recover = interact_at(row,col,facing,recover_row,1,3)
    get = jnp.where(storage_top | storage_bottom,recover,get)
    action = jnp.where(holding,
             jnp.where(jnp.any(missing),put,jnp.where(jnp.any(unwanted),stash,4)),
             jnp.where(jnp.any(unwanted),remove,jnp.where(jnp.any(missing),get,4)))
    # Return to column 2 to retain the observable pot as feedback.
    action = jnp.where((action == 4) & (col != 2),go_to(row,col,row,2),action)
    next_memory = {'counts': counts, 'timeouts': timeouts, 'decoder_belief':posterior,
                   'previous_count': jnp.where(visible, count, memory['previous_count']),
                   'previous_signal': signal, 'stable': stable, 'idle': idle}
    return action.astype(jnp.int32), next_memory, {'recipe': recipe, 'row': row, 'col': col,
           'signal': signal, 'target': target, 'counts': counts, 'learned': learned,
           'stable':stable,'holding':holding,'pot_count':count,'actual':actual}


def condition_on_pattern(belief, pattern):
    p0 = jnp.arange(8)[:,None]
    p1 = jnp.arange(8)[None,:]
    likelihood = jnp.stack((jnp.broadcast_to(p0 == pattern,(8,8)),
                            jnp.broadcast_to(p1 == pattern,(8,8))),axis=-1)
    posterior = belief * likelihood
    fallback = encoding_prior() * likelihood
    posterior = jnp.where(jnp.sum(posterior) > 1e-12, posterior, fallback)
    return posterior / jnp.maximum(jnp.sum(posterior),1e-12)


def agent_1_act(obs, reset, memory, rng):
    initial = init_agent_1()
    memory = {k: jnp.where(reset, initial[k], v) for k,v in memory.items()}
    row, col = position(obs, 1)
    facing = jnp.argmax(obs[2, 2, 1:5])
    inv = obs[2, 2, 5:10]
    dish = inv[1] > 0
    plate = (inv[0] > 0) & ~dish
    raw = (jnp.sum(inv[2:]) > 0) & ~dish
    finished_carry = memory['previous_dish'] & ~dish
    delivered = finished_carry & memory['was_delivering']
    buffered = finished_carry & ~memory['was_delivering']
    age = jnp.where(delivered, 0, memory['age'] + 1)
    last_type = jnp.where(dish, jnp.argmax(inv[2:4]), memory['last_type'])
    pot = cell(obs, row, col, 2, 4)
    count = jnp.sum(pot[31:34])
    ready = pot[30] > 0
    cooking = pot[39] > 0
    flags = jnp.asarray([jnp.sum(cell(obs,row,col,rr,3)[29:34]) > 0 for rr in (1,2,3)])
    pattern = jnp.sum(flags.astype(jnp.int32) * jnp.asarray([1,2,4],jnp.int32))
    pattern = jnp.where(col == 5, pattern, memory['pattern'])
    stable = jnp.where(col == 5, jnp.where(pattern == memory['pattern'],memory['stable'] + 1,0),0)
    recipe = jnp.where(finished_carry,-1,memory['recipe'])
    belief = memory['belief']
    b0,b1 = belief[:,:,0],belief[:,:,1]
    predicted0 = jnp.where(last_type == 0, .5*b0, b0+.5*b1)
    predicted1 = jnp.where(last_type == 0, b1+.5*b0, .5*b1)
    belief = jnp.where(delivered, jnp.stack((predicted0,predicted1),axis=-1),belief)
    # Delay absence-as-message slightly longer than a positive marker to avoid
    # reading the empty counter during a move from one position to another.
    wait_steps = jnp.where(pattern == 0,12,8)
    can_read = (col == 5) & (stable >= 2) & (age >= wait_steps)
    can_read &= ((pattern != 0) & (pattern != 2)) | (memory['clock'] >= 12)
    decide = (recipe < 0) & can_read & ~delivered
    posterior = condition_on_pattern(belief, pattern)
    belief = jnp.where(decide,posterior,belief)
    chosen = jnp.argmax(jnp.sum(belief,axis=(0,1)))
    recipe = jnp.where(decide,chosen,recipe)
    accepted = jnp.where(decide,pattern,memory['accepted'])
    corrected = jnp.where(finished_carry,False,memory['corrected'])
    first_load = (count > 0) & (memory['previous_count'] == 0)
    stored_pickup = dish & ~memory['previous_dish'] & (memory['previous_count'] == 0)
    completion = (first_load | stored_pickup) & (pattern != accepted) & (pattern >= 0)
    # The recipe cannot change while the sender finishes constructing a message.
    # Preserve the inferred recipe probabilities while re-indexing the message.
    state_probability = jnp.sum(belief,axis=(0,1))
    completion_belief = condition_on_pattern(encoding_prior(),pattern)
    per_state = jnp.sum(completion_belief,axis=(0,1))
    completion_belief *= (state_probability/jnp.maximum(per_state,1e-12))[None,None,:]
    belief = jnp.where(completion,completion_belief,belief)
    accepted = jnp.where(completion,pattern,accepted)
    # A stable changed message before delivery cannot be recipe resampling.
    # It is evidence that the partner is correcting a misunderstanding.
    correction = (recipe >= 0) & (count > 0) & (age > 18) & (stable >= 6)
    correction &= (pattern > 0) & (pattern != accepted) & ~corrected & ~delivered
    wrong_type = jnp.argmax(pot[31:33])
    corrected_belief = condition_on_pattern(encoding_prior(),pattern)
    state_weight = jnp.where(jnp.arange(2) == wrong_type,.1,.9)
    corrected_belief = corrected_belief * state_weight[None,None,:]
    corrected_belief /= jnp.maximum(jnp.sum(corrected_belief),1e-12)
    belief = jnp.where(correction,corrected_belief,belief)
    accepted = jnp.where(correction,pattern,accepted)
    corrected |= correction
    ingredient = jnp.where(count > 0,jnp.argmax(pot[31:33]),recipe)
    target_row = jnp.where(ingredient == 0,1,3)
    get_raw = interact_at(row,col,facing,target_row,6,2)
    use_pot = interact_at(row,col,facing,2,5,3)
    get_plate = interact_at(row,col,facing,jnp.where(row <= 2,1,3),5,3)
    deliver = interact_at(row,col,facing,2,6,2)
    wait = go_to(row,col,2,5)
    top_food = cell(obs,row,col,0,5)
    bottom_food = cell(obs,row,col,4,5)
    top_empty = jnp.sum(top_food[29:34]) == 0
    bottom_empty = jnp.sum(bottom_food[29:34]) == 0
    probability_match = jnp.sum(belief[:,:,jnp.argmax(inv[2:4])])
    new_dish = dish & ~memory['previous_dish']
    from_pot = memory['previous_count'] > 0
    should_buffer = corrected & (probability_match < .35) & from_pot
    new_buffer_row = jnp.where(should_buffer,jnp.where(top_empty,1,jnp.where(bottom_empty,3,0)),0)
    buffer_row = jnp.where(new_dish,new_buffer_row,memory['buffer_row'])
    buffer_row = jnp.where(dish,buffer_row,0)
    put_food = interact_at(row,col,facing,buffer_row,5,jnp.where(buffer_row == 1,0,1))
    dish_action = jnp.where(buffer_row > 0,put_food,deliver)
    top_matches = (top_food[30] > 0) & (top_food[31+jnp.maximum(recipe,0)] == 3)
    bottom_matches = (bottom_food[30] > 0) & (bottom_food[31+jnp.maximum(recipe,0)] == 3)
    fetch_row = jnp.where(top_matches,1,3)
    fetch_food = interact_at(row,col,facing,fetch_row,5,jnp.where(fetch_row == 1,0,1))
    use_saved = (recipe >= 0) & (count == 0) & (top_matches | bottom_matches)
    empty_action = jnp.where(cooking | ready,get_plate,
                   jnp.where(use_saved,fetch_food,jnp.where(recipe >= 0,get_raw,wait)))
    action = jnp.where(dish,dish_action,jnp.where(raw,use_pot,jnp.where(plate,use_pot,empty_action)))
    was_delivering = dish & (buffer_row == 0) & (action == 5) & (row == 2) & (col == 6) & (facing == 2)
    next_memory = {'clock': memory['clock']+1,'previous_dish':dish,'age':age,
                   'was_delivering':was_delivering,'buffer_row':buffer_row,
                   'recipe':recipe,'last_type':last_type,'pattern':pattern,'stable':stable,
                   'accepted':accepted,'corrected':corrected,'belief':belief,'previous_count':count}
    return action.astype(jnp.int32),next_memory,{'recipe':recipe,'pattern':pattern,
           'row':row,'col':col,'pot_count':count,'age':age,'p0':jnp.sum(belief[:,:,0]),
           'decision':decide,'correction':correction,'buffer_row':buffer_row,
           'buffered':buffered,'delivered':delivered,'use_saved':use_saved}


==> Policies/test_time_adaptation/fable_simple_s0/policy.py <==
"""Overcooked V2 test_time_simple: counter-marker recipe signalling + solo cook.

Seat 0 (left room) sees the always-on recipe indicator but cannot reach the pot.
Seat 1 (right room) can run the whole kitchen loop but cannot see the recipe.
The only shared observable is the three counters at column 3 ((1,3),(2,3),(3,3)),
which seat 0 can load with ingredient-2 markers and seat 1 can see from column 5.

Encoding used by seat 0 (chosen to be legible to several natural decoders):
  recipe [0,0,0] -> marker on top counter (1,3) only            (row of ingredient-0 supply)
  recipe [1,1,1] -> markers on middle (2,3) and bottom (3,3)     (row of ingredient-1 supply)
Seat 1 decodes: {top} -> 0 ; {bottom}, {middle}, {middle,bottom} -> 1 ; anything else is
treated as "in transition" and not trusted until it settles.  Mismatched dishes are stored
on the outer counters and delivered later when the recipe matches.
"""

import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'marker_signal_cook', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 5, 'max_width': 8, 'num_ingredients': 3}

I32 = jnp.int32
RIGHT, DOWN, LEFT, UP, STAY, INTERACT = 0, 1, 2, 3, 4, 5

POST_DELIVERY_WAIT = 1      # steps to linger at the pot after a delivery before fetching
FLIP_WINDOW = 8             # steps after own delivery during which a counter change implies recipe flip
BLIND_COOK_STEP = 20        # start cooking type 0 if no readable signal by then
SIG_IDLE_STEPS = 20         # signaller: pot idle this long with a complete recipe-1 signal -> cook cannot read it
SIG_WRONG_STABLE = 10       # signaller: signal complete this long before cook adds ingredient 0 -> cook misreads it
SIG_MAX_SWITCH = 4          # signaller: maximum encoding switches per episode
FALLBACK_MAX_DELIVERIES = 2 # cook: max deliveries on the empty-counter fallback without any signal change
EMPTY_FALLBACK = 40         # steps of persistently empty counters before assuming recipe 0

def _tables():
    """Static lookup tables (built inside a function; module-scope calls are disallowed)."""
    return {
        # Cook (right room) outer counters: cell, stand cell, facing action
        'OUT_R': jnp.asarray([0, 0, 4, 4], I32),
        'OUT_C': jnp.asarray([5, 6, 5, 6], I32),
        'OUT_SR': jnp.asarray([1, 1, 3, 3], I32),
        'OUT_SC': jnp.asarray([5, 6, 5, 6], I32),
        'OUT_F': jnp.asarray([UP, UP, DOWN, DOWN], I32),
        # Signaller (left room) outer walls: cell, stand cell, facing action
        'LOUT_R': jnp.asarray([0, 1, 3, 4], I32),
        'LOUT_C': jnp.asarray([1, 0, 0, 1], I32),
        'LOUT_SR': jnp.asarray([1, 1, 3, 3], I32),
        'LOUT_SC': jnp.asarray([1, 1, 1, 1], I32),
        'LOUT_F': jnp.asarray([UP, LEFT, LEFT, DOWN], I32),
    }


def _init():
    return {
        't': jnp.asarray(0, I32),
        'est': jnp.asarray(-1, I32),
        'since': jnp.asarray(0, I32),
        'bits': jnp.zeros((3,), I32),
        'seen': jnp.asarray(0, I32),
        'fresh': jnp.asarray(0, I32),
        'empty': jnp.asarray(0, I32),
        'flipw': jnp.asarray(0, I32),
        'outer': jnp.zeros((4,), I32),
        'pd': jnp.asarray(0, I32),
        'fbmode': jnp.asarray(0, I32),
        'fbdeliv': jnp.asarray(0, I32),
    }


def _i(x):
    return jnp.asarray(x, I32)


def _read(obs, r, c, R, C):
    """Return the 40-channel vector of global cell (R, C) as seen from (r, c) and a validity flag."""
    lr = R - r + 2
    lc = C - c + 2
    valid = (lr >= 0) & (lr < 5) & (lc >= 0) & (lc < 5)
    cell = obs[jnp.clip(lr, 0, 4), jnp.clip(lc, 0, 4), :]
    return jnp.where(valid, cell, 0), valid


def _item_code(block):
    """0 empty, 1 raw0, 2 raw1, 3 raw2, 4 plate, 5 dish0, 6 dish1, 7 other dish."""
    plate, cooked, n0, n1, n2 = block[0], block[1], block[2], block[3], block[4]
    tot = n0 + n1 + n2
    is_dish = cooked > 0
    raw = (~is_dish) & (plate == 0)
    code = jnp.where(raw & (tot == 0), 0,
           jnp.where(raw & (n0 > 0), 1,
           jnp.where(raw & (n1 > 0), 2,
           jnp.where(raw & (n2 > 0), 3,
           jnp.where((~is_dish) & (plate > 0), 4,
           jnp.where(is_dish & (n0 == 3) & (n1 == 0) & (n2 == 0), 5,
           jnp.where(is_dish & (n1 == 3) & (n0 == 0) & (n2 == 0), 6, 7)))))))
    return code.astype(I32)


def _facing(me):
    up, down, right, left = me[1], me[2], me[3], me[4]
    return jnp.where(up > 0, UP, jnp.where(down > 0, DOWN, jnp.where(right > 0, RIGHT, LEFT))).astype(I32)


def _locate(obs, channel):
    flat = obs[:, :, channel].reshape(-1)
    idx = jnp.argmax(flat)
    found = flat[idx] > 0
    return (idx // 5).astype(I32), (idx % 5).astype(I32), found


def _sel(cond, a, b):
    return tuple(jnp.where(cond, x, y).astype(I32) for x, y in zip(a, b))


def _goal(r, c, f, mode):
    return (_i(r), _i(c), _i(f), _i(mode))


def _navigate(r, c, face, goal):
    gr, gc, gf, mode = goal
    dr = gr - r
    dc = gc - c
    at = (dr == 0) & (dc == 0)
    move_v = jnp.where(dr > 0, DOWN, UP)
    move_h = jnp.where(dc > 0, RIGHT, LEFT)
    move = jnp.where(dr != 0, move_v, move_h)
    final = jnp.where(mode == 0, INTERACT, STAY)
    return jnp.where(~at, move, jnp.where(face != gf, gf, final)).astype(I32)


def _nearest(r, c, mask, stand_r, stand_c):
    dist = jnp.abs(stand_r - r) + jnp.abs(stand_c - c)
    dist = jnp.where(mask, dist, 99)
    idx = jnp.argmin(dist)
    ok = dist[idx] < 99
    return idx.astype(I32), ok


def _occupied(obs, r, c, R, C):
    cell, valid = _read(obs, r, c, R, C)
    return (jnp.sum(cell[29:34]) > 0) & valid


def _update_outer(obs, r, c, outer, OR, OC):
    new = []
    for k in range(4):
        cell, valid = _read(obs, r, c, OR[k], OC[k])
        code = _item_code(cell[29:34])
        new.append(jnp.where(valid, code, outer[k]))
    return jnp.stack(new).astype(I32)


# --------------------------------------------------------------------------------------
# Seat 1: cook (right room)
# --------------------------------------------------------------------------------------

def _cook(obs, mem, r, c, face):
    T = _tables()
    OUT_R, OUT_C, OUT_SR, OUT_SC, OUT_F = T['OUT_R'], T['OUT_C'], T['OUT_SR'], T['OUT_SC'], T['OUT_F']
    me = obs[2, 2, :]
    hold = _item_code(me[5:10])
    t = mem['t']

    pot, _ = _read(obs, r, c, 2, 4)
    pot_cooked = pot[30] > 0
    pot_timer = pot[39]
    pn0, pn1, pn2 = pot[31], pot[32], pot[33]
    pot_tot = pn0 + pn1 + pn2
    pot_cooking = pot_timer > 0
    pot_idle = (~pot_cooked) & (~pot_cooking) & (pot_tot < 3)
    pot_empty = pot_tot == 0
    pot_type = jnp.where(pot_empty, -1, jnp.where(pn0 == pot_tot, 0, jnp.where(pn1 == pot_tot, 1, jnp.where(pn2 == pot_tot, 2, -2))))

    # ---- signal decoding ----
    visible = c == 5
    bits_now = jnp.stack([_occupied(obs, r, c, 1, 3), _occupied(obs, r, c, 2, 3), _occupied(obs, r, c, 3, 3)]).astype(I32)
    bits_prev = mem['bits']
    seen_prev = mem['seen'] > 0
    bits = jnp.where(visible, bits_now, bits_prev)
    changed = visible & seen_prev & jnp.any(bits != bits_prev)
    newly = visible & seen_prev & (bits > bits_prev)
    any_new = jnp.any(newly)
    new_meaning = jnp.where(newly[0], 0, 1).astype(I32)
    since = jnp.where(changed, 0, jnp.minimum(mem['since'] + 1, 1000)).astype(I32)
    seen = jnp.maximum(mem['seen'], visible.astype(I32))
    tb, mb, bb = bits[0] > 0, bits[1] > 0, bits[2] > 0
    pat_est = jnp.where(tb & ~mb & ~bb, 0, jnp.where(~tb & (mb | bb), 1, -2))
    is_empty = ~tb & ~mb & ~bb
    est_prev = mem['est']
    fresh_prev = mem['fresh'] > 0
    flipw = mem['flipw']
    # any counter change shortly after our own delivery (that is not a new placement) implies the recipe flipped
    do_flip = changed & (~any_new) & (flipw > 0) & (est_prev >= 0)
    settle_need = jnp.where(fresh_prev, 8, 3)
    settled = (pat_est >= 0) & (since >= settle_need)
    empty_cnt = jnp.where(is_empty & (seen > 0), jnp.minimum(mem['empty'] + 1, 1000), 0).astype(I32)
    empty_fb = is_empty & (empty_cnt >= EMPTY_FALLBACK) & (est_prev == -1)
    est = jnp.where(any_new, new_meaning,
          jnp.where(do_flip, 1 - est_prev,
          jnp.where(settled, pat_est,
          jnp.where(empty_fb, 0, est_prev)))).astype(I32)
    # a change that leaves an unambiguous pattern agreeing with the estimate keeps trust
    fresh = jnp.where(any_new | do_flip | empty_fb, True, jnp.where(changed, pat_est == est, fresh_prev))
    fresh = jnp.where(settled & (~any_new) & (~do_flip), False, fresh)
    # fallback mode: estimate came from the empty-counter fallback and nothing has changed since.
    fbmode = jnp.where(empty_fb, True, jnp.where(changed, False, mem['fbmode'] > 0))
    fb_deliv = jnp.where(changed, 0, mem['fbdeliv']).astype(I32)
    trusted = (est >= 0) & (fresh | (since >= 3)) & (~(fbmode & (fb_deliv >= FALLBACK_MAX_DELIVERIES)))
    # the flip window closes on the first counter change after a delivery, whatever it was
    flipw_dec = jnp.where(changed, 0, jnp.maximum(flipw - 1, 0)).astype(I32)

    outer = _update_outer(obs, r, c, mem['outer'], OUT_R, OUT_C)
    pd = mem['pd']

    def outer_goal(idx):
        return (OUT_SR[idx], OUT_SC[idx], OUT_F[idx], _i(0))

    def nearest_outer(mask):
        return _nearest(r, c, mask, OUT_SR, OUT_SC)

    def supply_goal(x):
        return _sel(x == 0, _goal(1, 6, RIGHT, 0), _goal(3, 6, RIGHT, 0))

    def fetch_goal(x):
        idx, ok = nearest_outer(outer == (1 + x))
        return _sel(ok, outer_goal(idx), supply_goal(x))

    def store_goal():
        idx, ok = nearest_outer(outer == 0)
        return _sel(ok, outer_goal(idx), _goal(2, 5, LEFT, 1))

    G_POT_I = _goal(2, 5, LEFT, 0)
    G_POT_W = _goal(2, 5, LEFT, 1)
    G_DELIVER = _goal(2, 6, RIGHT, 0)
    G_PLATE = _sel(r <= 2, _goal(1, 5, LEFT, 0), _goal(3, 5, LEFT, 0))

    have_dish0 = jnp.any(outer == 5)
    have_dish1 = jnp.any(outer == 6)
    blind = (est == -1) & (t >= BLIND_COOK_STEP)
    blind_type = jnp.where(~have_dish0, 0, jnp.where(~have_dish1, 1, -1))
    cook_type = jnp.where(trusted, est, jnp.where(blind, blind_type, -1)).astype(I32)

    # ---- empty hands ----
    goal = G_POT_W
    # d. pot empty -> fetch cook type after post-delivery grace
    fetch_ok = (cook_type >= 0) & (pd == 0)
    goal = _sel(pot_empty & pot_idle & fetch_ok, fetch_goal(cook_type), goal)
    # c. pot partially filled -> complete it with its own type
    fill_type = jnp.where((pot_type == 0) | (pot_type == 1), pot_type, 0)
    goal = _sel(pot_idle & ~pot_empty, fetch_goal(fill_type), goal)
    # b. pot cooking or cooked -> get a plate
    goal = _sel(pot_cooking | pot_cooked, G_PLATE, goal)
    # a. stored dish matching trusted recipe -> retrieve it
    sidx, sok = nearest_outer(outer == (5 + est))
    goal = _sel(trusted & sok & ((~pot_cooked) | (pot_type != est)), outer_goal(sidx), goal)
    goal_empty = goal

    # ---- holding raw ingredient X (codes 1,2,3) ----
    x = hold - 1
    pot_has_x = pot_idle & (~pot_empty) & ((pot_type == x) | (pot_type == -2))
    pot_other = pot_idle & (~pot_empty) & ~pot_has_x
    can_pot_new = pot_idle & pot_empty & (cook_type == x)
    wait_new = pot_idle & pot_empty & (cook_type == -1) & (~trusted)
    goal_raw = _sel(pot_has_x | can_pot_new, G_POT_I, store_goal())
    goal_raw = _sel(wait_new, G_POT_W, goal_raw)
    goal_raw = _sel(hold == 3, store_goal(), goal_raw)

    # ---- holding plate ----
    goal_plate = _sel(pot_cooked, G_POT_I, _sel(pot_cooking, G_POT_W, store_goal()))

    # ---- holding dish ----
    dish_type = hold - 5
    deliver_now = (hold == 5) | (hold == 6)
    goal_dish = _sel(trusted & (est == dish_type), G_DELIVER,
                     _sel(trusted | (hold == 7), store_goal(), G_POT_W))

    goal = _sel(hold == 0, goal_empty,
           _sel((hold >= 1) & (hold <= 3), goal_raw,
           _sel(hold == 4, goal_plate, goal_dish)))

    action = _navigate(r, c, face, goal)
    delivering = deliver_now & (action == INTERACT) & (goal[0] == 2) & (goal[1] == 6) & (goal[2] == RIGHT)
    pd_next = jnp.where(delivering, POST_DELIVERY_WAIT, jnp.maximum(pd - 1, 0)).astype(I32)

    new_mem = {
        't': (t + 1).astype(I32),
        'est': est,
        'since': since,
        'bits': bits,
        'seen': seen.astype(I32),
        'fresh': fresh.astype(I32),
        'empty': empty_cnt,
        'flipw': jnp.where(delivering, FLIP_WINDOW, flipw_dec).astype(I32),
        'outer': outer,
        'pd': pd_next,
        'fbmode': fbmode.astype(I32),
        'fbdeliv': (fb_deliv + (delivering & fbmode).astype(I32)).astype(I32),
    }
    trace = {
        'role': _i(1), 'r': r, 'c': c, 'hold': hold, 'est': est, 'trusted': trusted.astype(I32),
        'goal_r': goal[0], 'goal_c': goal[1], 'pot_tot': pot_tot.astype(I32), 'pot_cooked': pot_cooked.astype(I32),
        'bits': bits, 'outer': outer, 'action': action,
    }
    return action, new_mem, trace


# --------------------------------------------------------------------------------------
# Seat 0: signaller (left room)
# --------------------------------------------------------------------------------------

def _signaller(obs, mem, r, c, face):
    T = _tables()
    LOUT_R, LOUT_C, LOUT_SR, LOUT_SC, LOUT_F = T['LOUT_R'], T['LOUT_C'], T['LOUT_SR'], T['LOUT_SC'], T['LOUT_F']
    me = obs[2, 2, :]
    hold = _item_code(me[5:10])
    holding = hold != 0
    t = mem['t']

    rcell, _ = _read(obs, r, c, 2, 0)
    rn0, rn1 = rcell[36], rcell[37]
    rec = jnp.where(rn0 == 3, 0, jnp.where(rn1 == 3, 1, -1))
    # Adaptive recipe-1 encoding.  mode 0: {middle,bottom}; mode 1: {bottom}; mode 2: {middle}.
    # Recipe 0 is always {top}.  Switch mode when the cook clearly cannot read the signal
    # (pot stays empty for a long time while the signal is complete) or misreads it
    # (adds ingredient 0 to an empty pot while recipe 1 has been signalled for a while).
    mode = mem['pd']
    desired = jnp.stack([rec == 0,
                         (rec == 1) & (mode != 1),
                         (rec == 1) & (mode != 2)])
    cur = jnp.stack([_occupied(obs, r, c, 1, 3), _occupied(obs, r, c, 2, 3), _occupied(obs, r, c, 3, 3)])
    missing = desired & ~cur
    extra = cur & ~desired
    total = jnp.sum(cur.astype(I32)) + holding.astype(I32)

    outer = _update_outer(obs, r, c, mem['outer'], LOUT_R, LOUT_C)

    pot, pot_vis = _read(obs, r, c, 2, 4)
    pot_n0 = jnp.where(pot_vis, pot[31], mem['seen'] % 4)
    pot_tot = jnp.where(pot_vis, pot[31] + pot[32] + pot[33], mem['seen'] // 4)
    pot_busy = (pot_tot > 0) | (pot[30] > 0) | (pot[39] > 0)
    prev_n0 = mem['seen'] % 4
    complete = jnp.all(cur == desired)
    stable = jnp.where(complete, jnp.minimum(mem['since'] + 1, 1000), 0).astype(I32)
    pot_idle_steps = jnp.where(pot_vis & (~pot_busy), jnp.minimum(mem['empty'] + 1, 1000),
                               jnp.where(pot_vis, 0, mem['empty'])).astype(I32)
    idle_evidence = (rec == 1) & complete & (stable >= SIG_IDLE_STEPS) & (pot_idle_steps >= SIG_IDLE_STEPS)
    prev_tot = mem['seen'] // 4
    wrong_evidence = (rec == 1) & pot_vis & (prev_tot == 0) & (pot_n0 > prev_n0) & (mem['since'] >= SIG_WRONG_STABLE)
    nswitch = mem['flipw']
    switch = (idle_evidence | wrong_evidence) & (nswitch < SIG_MAX_SWITCH)
    mode_next = jnp.where(switch, (mode + 1) % 3, mode).astype(I32)
    stable = jnp.where(switch, 0, stable)
    pot_idle_steps = jnp.where(switch, 0, pot_idle_steps)

    ctr_rows = jnp.asarray([1, 2, 3], I32)
    ctr_cols = jnp.asarray([2, 2, 2], I32)

    def counter_goal(mask):
        idx, ok = _nearest(r, c, mask, ctr_rows, ctr_cols)
        return (ctr_rows[idx], _i(2), _i(RIGHT), _i(0)), ok

    def outer_goal(idx):
        return (LOUT_SR[idx], LOUT_SC[idx], LOUT_F[idx], _i(0))

    G_IDLE = _goal(2, 2, RIGHT, 1)
    # sources: supplies (0,2) via (1,2) UP and (4,2) via (3,2) DOWN, or outer walls holding an item
    sup_goal = _sel(r <= 2, _goal(1, 2, UP, 0), _goal(3, 2, DOWN, 0))
    oidx, ook = _nearest(r, c, outer != 0, LOUT_SR, LOUT_SC)
    fetch_goal = _sel(ook, outer_goal(oidx), sup_goal)
    didx, dok = _nearest(r, c, outer == 0, LOUT_SR, LOUT_SC)
    dump_goal = _sel(dok, outer_goal(didx), G_IDLE)

    place_goal, any_missing = counter_goal(missing)
    pick_goal, any_extra = counter_goal(extra)

    goal_hold = _sel(any_missing, place_goal, _sel(any_extra | (total > 2), dump_goal, G_IDLE))
    goal_empty = _sel(any_extra, pick_goal, _sel(any_missing | (total < 2), fetch_goal, G_IDLE))
    goal = _sel(holding, goal_hold, goal_empty)

    action = _navigate(r, c, face, goal)
    new_mem = dict(mem)
    new_mem['t'] = (t + 1).astype(I32)
    new_mem['outer'] = outer
    new_mem['est'] = rec.astype(I32)
    new_mem['pd'] = mode_next
    new_mem['since'] = stable
    new_mem['empty'] = pot_idle_steps
    new_mem['flipw'] = (nswitch + switch.astype(I32)).astype(I32)
    new_mem['seen'] = (pot_n0 + 4 * pot_tot).astype(I32)
    trace = {
        'role': _i(0), 'r': r, 'c': c, 'hold': hold, 'est': rec.astype(I32), 'trusted': _i(0),
        'goal_r': goal[0], 'goal_c': goal[1], 'pot_tot': mode_next, 'pot_cooked': stable,
        'bits': cur.astype(I32), 'outer': outer, 'action': action,
    }
    return action, new_mem, trace


# --------------------------------------------------------------------------------------
# Unified act
# --------------------------------------------------------------------------------------

def _act(obs, reset, memory, rng):
    obs = jnp.asarray(obs, I32)
    init = _init()
    mem = jax.tree_util.tree_map(lambda a, b: jnp.where(reset, a, b), init, memory)
    me = obs[2, 2, :]
    face = _facing(me)

    lr_r, lc_r, found_r = _locate(obs, 23)     # recipe indicator at global (2,0)
    lr_p, lc_p, found_p = _locate(obs, 22)     # pot at global (2,4)
    is_left = found_r
    r = jnp.where(is_left, 4 - lr_r, 4 - lr_p).astype(I32)
    c = jnp.where(is_left, 2 - lc_r, 6 - lc_p).astype(I32)

    a0, m0, tr0 = _signaller(obs, mem, r, c, face)
    a1, m1, tr1 = _cook(obs, mem, r, c, face)
    action = jnp.where(is_left, a0, a1).astype(I32)
    new_mem = jax.tree_util.tree_map(lambda a, b: jnp.where(is_left, a, b).astype(I32), m0, m1)
    trace = {k: jnp.where(is_left, tr0[k], tr1[k]).astype(I32) for k in tr1}
    return action, new_mem, trace


def init_agent_0():
    return _init()


def agent_0_act(obs, reset, memory, rng):
    return _act(obs, reset, memory, rng)


def init_agent_1():
    return _init()


def agent_1_act(obs, reset, memory, rng):
    return _act(obs, reset, memory, rng)


==> Policies/test_time_adaptation/fable_wide_s4/policy.py <==
"""Overcooked V2 test_time_wide joint policy.

Layout facts (see context/environment/README.md):
  * agent_0 lives in the top room (rows 1-2, cols 1-4): has both usable
    ingredient supplies, both pots (from above), plates and delivery, but can
    NEVER see the always-on recipe indicator at (6, 2).
  * agent_1 lives in the bottom room (rows 4-5, cols 1-4): always sees the
    recipe indicator, can touch both pots from below and the pass-through
    counters (3, 2) / (3, 4), but has no useful supplies.

Protocol (agent_0 = top cook, agent_1 = bottom signaller/helper):
  * Top cooks ingredient 0 in the left pot (3, 1) and ingredient 1 in the
    right pot (3, 3) continuously, so a correct dish is always available
    once the recipe is known.
  * Bottom stands directly below the pot whose index equals the recipe
    ingredient (col 1 -> recipe 0, col 3 -> recipe 1), facing up.
  * Top reads the partner's column when the partner is stationary on row 4
    (col <= 2 -> recipe 0, col >= 3 -> recipe 1) and feeds the readings into
    a small Bayesian filter over (partner model) x (recipe).  Partner models:
    live (signal == recipe), reversed (signal == 1 - recipe) and
    uninformative (constant/random).  A correct delivery resamples the
    recipe while a wrong one leaves it unchanged, so the filter makes the
    top alternate dish types when the partner is uninformative (positive
    expected value) instead of repeating the same wrong dish.
  * Robustness fallbacks for unknown partners: top delivers any valid cooked
    dish a partner leaves on a pass-through counter; if the partner has
    never signalled, top offers a plate on counter (3, 2) so the partner can
    plate the correct pot.  Bottom, if it finds a plate on a pass-through
    counter, plates the pot matching the recipe and returns the dish.
"""

import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'typed_dual_pot_signal', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 7, 'max_width': 6, 'num_ingredients': 4}

# Actions
A_RIGHT, A_DOWN, A_LEFT, A_UP, A_STAY, A_INTERACT = 0, 1, 2, 3, 4, 5
# Facing ids
D_UP, D_DOWN, D_RIGHT, D_LEFT = 0, 1, 2, 3

I32 = jnp.int32
F32 = jnp.float32


def _face_action():
    return jnp.array([A_UP, A_DOWN, A_RIGHT, A_LEFT], dtype=I32)


def _i(x):
    return jnp.asarray(x, dtype=I32)


# ---------------------------------------------------------------- helpers
def _argmax2d(ch):
    idx = jnp.argmax(ch.reshape(-1))
    return (idx // 5).astype(I32), (idx % 5).astype(I32)


def _cell(obs, gr, gc, sr, sc):
    """Return the 45-channel vector at global (gr, gc) and a visibility flag."""
    i = gr - sr + 2
    j = gc - sc + 2
    vis = (i >= 0) & (i < 5) & (j >= 0) & (j < 5)
    v = obs[jnp.clip(i, 0, 4), jnp.clip(j, 0, 4)]
    return v, vis


def _update_cells(obs, sr, sc, coords, cells_mem):
    def one(coord, mem_row):
        v, vis = _cell(obs, coord[0], coord[1], sr, sc)
        new = jnp.concatenate([v[32:38], v[44:45]]).astype(I32)
        return jnp.where(vis, new, mem_row)
    return jax.vmap(one)(coords, cells_mem)


def _nav(sr, sc, facing, tr, tc, tdir, do_interact):
    """Move to (tr, tc) inside an obstacle-free room, face tdir, then interact/stay."""
    a_h = jnp.where(sc < tc, A_RIGHT, A_LEFT)
    a_v = jnp.where(sr < tr, A_DOWN, A_UP)
    move = jnp.where(sc != tc, a_h, a_v)
    at = (sr == tr) & (sc == tc)
    face_ok = facing == tdir
    act_at = jnp.where(face_ok, jnp.where(do_interact > 0, A_INTERACT, A_STAY), _face_action()[tdir])
    return jnp.where(at, act_at, move).astype(I32)


def _block_info(b):
    """b: 7-vector [plate, cooked, c0, c1, c2, c3, timer]."""
    plate = b[0]
    cooked = b[1]
    counts = b[2:6]
    total = counts.sum()
    timer = b[6]
    empty = (total == 0) & (plate == 0) & (cooked == 0)
    plate_only = (plate == 1) & (cooked == 0)
    dish = (plate == 1) & (cooked == 1)
    type0 = (counts[0] == 3) & (total == 3)
    type1 = (counts[1] == 3) & (total == 3)
    dtype = jnp.where(type0, 0, jnp.where(type1, 1, -1)).astype(I32)
    pure0 = (counts[0] == total) & (total > 0)
    pure1 = (counts[1] == total) & (total > 0)
    garbage = (total > 0) & (~pure0) & (~pure1)
    idle = (timer == 0) & (cooked == 0)
    ready = cooked == 1
    return dict(plate=plate, cooked=cooked, counts=counts, total=total, timer=timer,
                empty=empty, plate_only=plate_only, dish=dish, dtype=dtype,
                pure0=pure0, pure1=pure1, garbage=garbage, idle=idle, ready=ready)


def _pot_accepts(p, k):
    pure_k = jnp.where(k == 0, p['pure0'], p['pure1'])
    return p['idle'] & (p['total'] < 3) & ((p['total'] == 0) | pure_k | p['garbage'])


def _decode(obs, anchor_ch, ar, ac):
    i, j = _argmax2d(obs[:, :, anchor_ch])
    sr = _i(ar) - i + 2
    sc = _i(ac) - j + 2
    facing = jnp.argmax(obs[2, 2, 1:5]).astype(I32)
    held = obs[2, 2, 5:11].astype(I32)
    pvis = obs[:, :, 11].sum() > 0
    pi, pj = _argmax2d(obs[:, :, 11])
    pr = sr + pi - 2
    pc = sc + pj - 2
    return sr, sc, facing, held, pvis, pr, pc


def _partner_extra(obs, pvis):
    """Partner facing id (UP=0, DOWN=1, RIGHT=2, LEFT=3) and held-item flag."""
    pi, pj = _argmax2d(obs[:, :, 11])
    pface = jnp.argmax(obs[pi, pj, 12:16]).astype(I32)
    pitem = (obs[pi, pj, 16:22].sum() > 0).astype(I32)
    return jnp.where(pvis, pface, -1).astype(I32), jnp.where(pvis, pitem, -1).astype(I32)


def _held_info(held):
    hp = held[0]
    hc = held[1]
    counts = held[2:6]
    total = counts.sum()
    hd = (hp == 1) & (hc == 1)
    hpl = (hp == 1) & (hc == 0)
    hraw = (hp == 0) & (hc == 0) & (total > 0)
    he = (hp == 0) & (hc == 0) & (total == 0)
    rawk = jnp.argmax(counts).astype(I32)
    type0 = (counts[0] == 3) & (total == 3)
    type1 = (counts[1] == 3) & (total == 3)
    dtype = jnp.where(type0, 0, jnp.where(type1, 1, -1)).astype(I32)
    return hd, hpl, hraw, he, rawk, dtype


# ================================================================ agent 0
# tracked cells: 0 potL(3,1) 1 potR(3,3) 2 c32 3 c34 4 c01 5 c04
def _cells0():
    return jnp.array([[3, 1], [3, 3], [3, 2], [3, 4], [0, 1], [0, 4]], dtype=I32)


# tasks: tr, tc, dir, interact
T_GET0, T_GET1, T_POTL, T_POTR, T_PLATE, T_DELIVER, T_C32, T_C34, T_C01, T_C04, T_WAIT = 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10


def _tasks0():
    return jnp.array([
        [1, 1, D_LEFT, 1],   # GET0 from (1,0)
        [2, 4, D_RIGHT, 1],  # GET1 from (2,5)
        [2, 1, D_DOWN, 1],   # POTL
        [2, 3, D_DOWN, 1],   # POTR
        [1, 3, D_UP, 1],     # PLATE
        [1, 2, D_UP, 1],     # DELIVER
        [2, 2, D_DOWN, 1],   # C32
        [2, 4, D_DOWN, 1],   # C34
        [1, 1, D_UP, 1],     # C01
        [1, 4, D_UP, 1],     # C04
        [2, 2, D_DOWN, 0],   # WAIT at (2,2)
    ], dtype=I32)


WAIT_BEFORE_OFFER = 10
OFFER_TIMEOUT = 40
OFFER_TAKEN_TIMEOUT = 100
FRESH_DELAY = 4
CONF_THRESH = 0.55
FORCE_WAIT = 12

# Three partner signal channels, each with four partner models:
#   live (signal == recipe), reversed (signal == 1 - recipe),
#   constant (signal never changes), random (signal independent of recipe).
# channel 0: column on row 4 (relative/absolute mapping)
# channel 1: facing LEFT -> 0 / RIGHT -> 1
# channel 2: holding any item -> 1
PRIOR_COL = (0.84, 0.02, 0.04, 0.10)
PRIOR_FACE = (0.40, 0.15, 0.20, 0.25)
PRIOR_ITEM = (0.08, 0.08, 0.42, 0.42)
LIK_LIVE = 0.95
LOOK_STEPS = 8


def _prior():
    a = jnp.array(PRIOR_COL, dtype=F32)
    b = jnp.array(PRIOR_FACE, dtype=F32)
    c = jnp.array(PRIOR_ITEM, dtype=F32)
    joint = a[:, None, None] * b[None, :, None] * c[None, None, :]
    return jnp.stack([joint * 0.5, joint * 0.5], axis=-1)   # [4,4,4,2]


def _channel_lik(s_val, last_read):
    """[4,2] likelihood of reading s_val under live/rev/const/rand for R=0/1."""
    ar2 = jnp.arange(2)
    lik_live = jnp.where(ar2 == s_val, LIK_LIVE, 1.0 - LIK_LIVE).astype(F32)
    lik_rev = jnp.where(ar2 == s_val, 1.0 - LIK_LIVE, LIK_LIVE).astype(F32)
    lik_const_scalar = jnp.where(last_read < 0, 0.5, jnp.where(s_val == last_read, 0.98, 0.02)).astype(F32)
    lik_const = jnp.ones((2,), dtype=F32) * lik_const_scalar
    lik_rand = jnp.full((2,), 0.5, dtype=F32)
    return jnp.stack([lik_live, lik_rev, lik_const, lik_rand])


def init_agent_0():
    return {
        't': _i(0),
        'post': _prior(),          # [col_model, face_model, item_model, recipe]
        'last_read': jnp.full((3,), -1, dtype=I32),   # last stable reading per channel
        'pend_ch': jnp.zeros((3,), dtype=I32),        # per-channel post-delivery re-read pending
        'nread': _i(0),            # number of reading events (any channel)
        'pending': _i(0),          # post-delivery reading pending (any channel)
        'p_row': _i(-1),
        'p_col': _i(-1),
        'p_face': _i(-1),
        'p_item': _i(-1),
        'p_stable': _i(0),
        'col_min': _i(99),
        'col_max': _i(-99),
        'last_del_t': _i(-1000),
        'last_del_type': _i(-1),
        'mode': _i(0),      # 0 normal, 1 plate offered, 2 offer finished
        'stage': _i(0),     # offer stage: 0 need to place, 1 placed
        'offer_t': _i(0),
        'wait_unc': _i(0),  # steps with a dish available but uncertain recipe
        'wait_t': _i(0),    # steps with a dish available and no reading ever
        'trusted': _i(0),
        'prev_task': _i(T_WAIT),
        'prev_hd': _i(0),
        'prev_hpl': _i(0),
        'prev_he': _i(1),
        'prev_dtype': _i(-1),
        'cells': jnp.zeros((6, 7), dtype=I32),
    }


def agent_0_act(obs, reset, memory, rng):
    init = init_agent_0()
    m = jax.tree_util.tree_map(lambda a, b: jnp.where(reset, a, b), init, memory)
    obs = obs.astype(I32)
    t = m['t']

    sr, sc, facing, held, pvis, pr, pc = _decode(obs, 23, 0, 2)
    hd, hpl, hraw, he, rawk, dtype = _held_info(held)
    cells = _update_cells(obs, sr, sc, _cells0(), m['cells'])
    potL = _block_info(cells[0])
    potR = _block_info(cells[1])
    c32 = _block_info(cells[2])
    c34 = _block_info(cells[3])
    c01 = _block_info(cells[4])
    c04 = _block_info(cells[5])

    # ---- event detection from previous step
    delivered = (m['prev_task'] == T_DELIVER) & (m['prev_hd'] == 1) & he
    del_type = m['prev_dtype']
    last_del_t = jnp.where(delivered, t, m['last_del_t'])
    picked_counter = ((m['prev_task'] == T_C32) | (m['prev_task'] == T_C34)) & (m['prev_he'] == 1) & hd
    trusted = jnp.where(hd, jnp.where(picked_counter, 1, m['trusted']), 0)
    placed_offer = ((m['prev_task'] == T_C32) | (m['prev_task'] == T_C34)) & (m['prev_hpl'] == 1) & he & (m['mode'] == 1) & (m['stage'] == 0)

    # ---- posterior: delivery transition (recipe resamples iff delivery was correct)
    post = m['post']
    dk_del = jnp.clip(del_type, 0, 1)
    p_x = post[..., dk_del]                     # mass on recipe == delivered type
    trans = post.at[..., dk_del].set(0.5 * p_x)
    trans = trans.at[..., 1 - dk_del].add(0.5 * p_x)
    post = jnp.where(delivered & (del_type >= 0), trans, post)
    pending = jnp.where(delivered, 1, m['pending'])
    pend_ch = jnp.where(delivered, jnp.ones((3,), dtype=I32), m['pend_ch'])

    # ---- stable signal readings from the partner (row 4 => signal)
    pface, pitem = _partner_extra(obs, pvis)
    on_row4 = pvis & (pr == 4)
    same_cell = pvis & (pr == m['p_row']) & (pc == m['p_col'])
    p_stable = jnp.where(same_cell, m['p_stable'] + 1, jnp.where(pvis, 1, 0))
    p_row = jnp.where(pvis, pr, m['p_row'])
    p_col = jnp.where(pvis, pc, m['p_col'])
    same_face = pvis & (pface == m['p_face'])
    same_item = pvis & (pitem == m['p_item'])
    p_face = jnp.where(pvis, pface, m['p_face'])
    p_item = jnp.where(pvis, pitem, m['p_item'])
    # relative column mapping: once the partner has parked at two different
    # columns, the smaller one means recipe 0 and the larger recipe 1;
    # before that, use the absolute rule (col <= 2 -> 0).
    stable_pos = on_row4 & (p_stable >= 2)
    col_min = jnp.where(stable_pos, jnp.minimum(m['col_min'], pc), m['col_min'])
    col_max = jnp.where(stable_pos, jnp.maximum(m['col_max'], pc), m['col_max'])
    two_cols = col_max > col_min
    s_rel = jnp.where(2 * pc <= col_min + col_max, 0, 1)
    s_abs = jnp.where(pc <= 2, 0, 1)
    s_col = jnp.where(two_cols, s_rel, s_abs).astype(I32)
    s_face = jnp.where(pface == D_LEFT, 0, 1).astype(I32)
    s_item = jnp.clip(pitem, 0, 1).astype(I32)
    fresh_ok = t >= last_del_t + FRESH_DELAY
    valid = jnp.stack([
        stable_pos & fresh_ok,
        stable_pos & fresh_ok & same_face & ((pface == D_LEFT) | (pface == D_RIGHT)),
        stable_pos & fresh_ok & same_item,
    ])
    s_vals = jnp.stack([s_col, s_face, s_item])
    events = valid & ((pend_ch == 1) | (s_vals != m['last_read']))
    lik0 = _channel_lik(s_vals[0], m['last_read'][0])
    lik1 = _channel_lik(s_vals[1], m['last_read'][1])
    lik2 = _channel_lik(s_vals[2], m['last_read'][2])
    one = jnp.ones_like(lik0)
    l0 = jnp.where(events[0], lik0, one)[:, None, None, :]
    l1 = jnp.where(events[1], lik1, one)[None, :, None, :]
    l2 = jnp.where(events[2], lik2, one)[None, None, :, :]
    post = post * l0 * l1 * l2
    post = post / jnp.maximum(post.sum(), 1e-6)
    read_event = events.any()
    last_read = jnp.where(events, s_vals, m['last_read']).astype(I32)
    pend_ch = jnp.where(events, 0, pend_ch).astype(I32)
    nread = m['nread'] + read_event.astype(I32)
    pending = jnp.where(read_event, 0, pending)

    pR = post.sum(axis=(0, 1, 2))                 # P(recipe == 0), P(recipe == 1)
    argmax_r = jnp.argmax(pR).astype(I32)
    maxp = pR[argmax_r]

    # ---- mode machine (plate offer when the partner has never signalled)
    any_ready = potL['ready'] | potR['ready'] | c01['dish'] | c04['dish'] | hd
    # 'looked' counts steps spent at a vantage cell (row 2, col 2/3: whole row 4
    # visible) with a dish available and no usable reading; forced decisions
    # only happen after actually looking for the partner.
    at_vantage = (sr == 2) & ((sc == 2) | (sc == 3))
    raw_conf = (maxp >= CONF_THRESH) & (pending == 0)
    looked = jnp.where(read_event | delivered, 0,
                       jnp.where(at_vantage & any_ready & (~raw_conf), m['wait_unc'] + 1, m['wait_unc']))
    settled = (pending == 0) | (looked >= LOOK_STEPS)
    confident = (maxp >= CONF_THRESH) & settled
    wait_unc = looked
    wait_t = jnp.where(nread > 0, 0, jnp.where(any_ready, m['wait_t'] + 1, m['wait_t']))
    mode = m['mode']
    stage = m['stage']
    offer_t = m['offer_t']
    mode = jnp.where(read_event & (mode == 1), 0, mode)
    # the partner answered a plate offer with a dish we just delivered: offer again
    reoffer = delivered & (m['trusted'] == 1)
    start_offer = ((mode == 0) & (nread == 0) & (wait_t > WAIT_BEFORE_OFFER)) | reoffer
    mode = jnp.where(start_offer, 1, mode)
    stage = jnp.where(start_offer, 0, stage)
    stage = jnp.where(placed_offer, 1, stage)
    offer_t = jnp.where(placed_offer, t, offer_t)
    plate_on_counter = c32['plate_only'] | c34['plate_only']
    timeout = jnp.where(plate_on_counter, OFFER_TIMEOUT, OFFER_TAKEN_TIMEOUT)
    offer_done = (mode == 1) & (stage == 1) & (t - offer_t > timeout)
    mode = jnp.where(offer_done, 2, mode)
    offering = (mode == 1) & (stage == 1)

    forced = (~offering) & (looked >= LOOK_STEPS)
    b_eff = jnp.where(confident | forced, argmax_r, -1).astype(I32)
    known = b_eff >= 0
    bk = jnp.clip(b_eff, 0, 1)
    potB_ready = jnp.where(bk == 0, potL['ready'], potR['ready'])
    potB_timer = jnp.where(bk == 0, potL['timer'], potR['timer'])
    potB_pure = jnp.where(bk == 0, potL['pure0'], potR['pure1'])
    potB_dtype = jnp.where(bk == 0, potL['dtype'], potR['dtype'])
    T_POTB = jnp.where(bk == 0, T_POTL, T_POTR).astype(I32)
    slotB = jnp.where(bk == 0, c01['dish'] & (c01['dtype'] == 0), c04['dish'] & (c04['dtype'] == 1))
    T_SLOTB = jnp.where(bk == 0, T_C01, T_C04).astype(I32)
    # pot to fill first: the more likely recipe once settled; while the
    # post-delivery reading is pending, refill the pot we just emptied (its
    # stand cell also gives a view of the partner on row 4).
    last_del_type = jnp.where(delivered & (del_type >= 0), del_type, m['last_del_type'])
    ak = jnp.where(settled | (last_del_type < 0), argmax_r, jnp.clip(last_del_type, 0, 1)).astype(I32)
    potA_accepts = jnp.where(ak == 0, _pot_accepts(potL, 0), _pot_accepts(potR, 1))
    T_GETA = jnp.where(ak == 0, T_GET0, T_GET1).astype(I32)

    def dump_task():
        return jnp.where(c01['empty'], T_C01, jnp.where(c04['empty'], T_C04, jnp.where(c34['empty'], T_C34, T_WAIT))).astype(I32)

    # store slot for held dish type
    dk = jnp.clip(dtype, 0, 1)
    slot_empty = jnp.where(dk == 0, c01['empty'], c04['empty'])
    T_STORE = jnp.where(slot_empty, jnp.where(dk == 0, T_C01, T_C04), T_WAIT).astype(I32)

    # counter dishes acceptable to pick up (partner-made unless we are confident otherwise)
    def ok_dish(c):
        return c['dish'] & (c['dtype'] >= 0) & ((~confident) | (c['dtype'] == argmax_r))
    c32_ok = ok_dish(c32)
    c34_ok = ok_dish(c34)

    raw_ok = hraw & (rawk <= 1)
    raw_accept = jnp.where(rawk == 0, _pot_accepts(potL, 0), _pot_accepts(potR, 1))
    T_POTRAW = jnp.where(rawk == 0, T_POTL, T_POTR).astype(I32)

    conds = [
        hd & (dtype < 0),
        hd & ((trusted == 1) | (known & (b_eff == dtype))),
        hd & known & (b_eff != dtype),
        hd,
        hpl & known & potB_ready & (potB_dtype == bk),
        hpl & (mode == 1) & (stage == 0),
        hpl,
        raw_ok & raw_accept,
        hraw,
        he & known & slotB,
        he & c32_ok,
        he & c34_ok,
        he & known & ((potB_ready & (potB_dtype == bk)) | ((potB_timer > 0) & (potB_timer <= 8) & potB_pure)),
        he & (mode == 1) & (stage == 0) & (~plate_on_counter),
        he & (mode == 2) & c32['plate_only'],
        he & (mode == 2) & c34['plate_only'],
        he & potA_accepts,
        he & _pot_accepts(potL, 0),
        he & _pot_accepts(potR, 1),
    ]
    choices = [
        dump_task(),
        _i(T_DELIVER),
        T_STORE,
        _i(T_WAIT),
        T_POTB,
        jnp.where(c32['empty'], T_C32, jnp.where(c34['empty'], T_C34, T_WAIT)).astype(I32),
        _i(T_WAIT),
        T_POTRAW,
        dump_task(),
        T_SLOTB,
        _i(T_C32),
        _i(T_C34),
        _i(T_PLATE),
        _i(T_PLATE),
        _i(T_C32),
        _i(T_C34),
        T_GETA,
        _i(T_GET0),
        _i(T_GET1),
    ]
    task = jnp.select(conds, choices, _i(T_WAIT)).astype(I32)
    row = _tasks0()[task]
    tdir = jnp.where(task == T_WAIT, facing, row[2])
    action = _nav(sr, sc, facing, row[0], row[1], tdir, row[3])

    new_mem = {
        't': t + 1,
        'post': post.astype(F32),
        'last_read': last_read.astype(I32),
        'pend_ch': pend_ch.astype(I32),
        'nread': nread.astype(I32),
        'pending': pending.astype(I32),
        'p_row': p_row.astype(I32),
        'p_col': p_col.astype(I32),
        'p_face': p_face.astype(I32),
        'p_item': p_item.astype(I32),
        'p_stable': p_stable.astype(I32),
        'col_min': col_min.astype(I32),
        'col_max': col_max.astype(I32),
        'last_del_t': last_del_t.astype(I32),
        'last_del_type': last_del_type.astype(I32),
        'mode': mode.astype(I32),
        'stage': stage.astype(I32),
        'offer_t': offer_t.astype(I32),
        'wait_unc': wait_unc.astype(I32),
        'wait_t': wait_t.astype(I32),
        'trusted': trusted.astype(I32),
        'prev_task': task,
        'prev_hd': hd.astype(I32),
        'prev_hpl': hpl.astype(I32),
        'prev_he': he.astype(I32),
        'prev_dtype': dtype.astype(I32),
        'cells': cells,
    }
    trace = {
        'task': task,
        'belief': b_eff.astype(I32),
        'p1': (pR[1] * 100).astype(I32),
        'plive': (post[0].sum() * 100).astype(I32),
        'pconst': (post[2].sum() * 100).astype(I32),
        'pface_live': (post[:, 0].sum() * 100).astype(I32),
        'pitem_live': (post[:, :, 0].sum() * 100).astype(I32),
        'mode': mode.astype(I32),
        'sr': sr, 'sc': sc,
    }
    return action, new_mem, trace


# ================================================================ agent 1
def _cells1():
    return jnp.array([[3, 1], [3, 3], [3, 2], [3, 4]], dtype=I32)


B_SIG0, B_SIG1, B_POTL, B_POTR, B_C32, B_C34 = 0, 1, 2, 3, 4, 5


def _tasks1():
    return jnp.array([
        [4, 1, D_UP, 0],  # signal recipe 0 (under left pot, facing it)
        [4, 3, D_UP, 0],  # signal recipe 1 (under right pot, facing it)
        [4, 1, D_UP, 1],  # plate left pot
        [4, 3, D_UP, 1],  # plate right pot
        [4, 2, D_UP, 1],  # counter (3,2)
        [4, 4, D_UP, 1],  # counter (3,4)
    ], dtype=I32)


HOLD_TIMEOUT = 60


def init_agent_1():
    return {
        't': _i(0),
        'recipe': _i(0),
        'hold_t': _i(0),
        'cells': jnp.zeros((4, 7), dtype=I32),
    }


def agent_1_act(obs, reset, memory, rng):
    init = init_agent_1()
    m = jax.tree_util.tree_map(lambda a, b: jnp.where(reset, a, b), init, memory)
    obs = obs.astype(I32)
    t = m['t']

    sr, sc, facing, held, pvis, pr, pc = _decode(obs, 25, 6, 2)
    hd, hpl, hraw, he, rawk, dtype = _held_info(held)
    ind, ind_vis = _cell(obs, 6, 2, sr, sc)
    recipe = jnp.where(ind_vis & (ind[40] == 3), 0,
                       jnp.where(ind_vis & (ind[41] == 3), 1, m['recipe'])).astype(I32)
    k = recipe
    cells = _update_cells(obs, sr, sc, _cells1(), m['cells'])
    potL = _block_info(cells[0])
    potR = _block_info(cells[1])
    c32 = _block_info(cells[2])
    c34 = _block_info(cells[3])

    potK_ready = jnp.where(k == 0, potL['ready'], potR['ready'])
    potK_dtype = jnp.where(k == 0, potL['dtype'], potR['dtype'])
    potK_timer = jnp.where(k == 0, potL['timer'], potR['timer'])
    potK_pure = jnp.where(k == 0, potL['pure0'], potR['pure1'])
    potK_good = potK_ready & (potK_dtype == k)
    potK_cooking = (potK_timer > 0) & potK_pure
    T_SIG = jnp.where(k == 0, B_SIG0, B_SIG1).astype(I32)
    T_POTK = jnp.where(k == 0, B_POTL, B_POTR).astype(I32)
    T_PUT = jnp.where(c32['empty'], B_C32, jnp.where(c34['empty'], B_C34, T_SIG)).astype(I32)
    T_TAKE = jnp.where(c32['plate_only'], B_C32, B_C34).astype(I32)

    hold_t = jnp.where(hpl & (~potK_good) & (~potK_cooking), m['hold_t'] + 1, 0)

    conds = [
        hd,
        hpl & potK_good,
        hpl & (hold_t > HOLD_TIMEOUT),
        hpl,
        he & (c32['plate_only'] | c34['plate_only']) & (potK_good | potK_cooking),
    ]
    choices = [
        T_PUT,
        T_POTK,
        T_PUT,
        T_SIG,
        T_TAKE,
    ]
    task = jnp.select(conds, choices, T_SIG).astype(I32)
    row = _tasks1()[task]
    action = _nav(sr, sc, facing, row[0], row[1], row[2], row[3])

    new_mem = {
        't': t + 1,
        'recipe': recipe,
        'hold_t': hold_t.astype(I32),
        'cells': cells,
    }
    trace = {'task': task, 'recipe': recipe, 'sr': sr, 'sc': sc}
    return action, new_mem, trace


==> Policies/test_time_wide_shortest/policy.py <==
"""Overcooked V2 test_time_wide policy.

Layout facts (see context/environment/README.md):
  * agent_0 lives in the top room (rows 1-2, cols 1-4) and is the only seat that
    can reach ingredients 0/1, plates, pots (from above) and the delivery station.
  * agent_1 lives in the bottom room (rows 4-5, cols 1-4) and always sees the
    always-on recipe indicator at (6,2); agent_0 never can.
  * Recipes are [0,0,0] or [1,1,1]; ingredient 3 (bottom room) is never needed.

Roles:
  * agent_0: solo cook.  Pot (3,1) <- ingredient 0, pot (3,3) <- ingredient 1,
    keep both pots loaded, fetch plate, choose which dish to deliver from a
    belief over the recipe, deliver, refill.  The recipe belief is a small
    Bayesian filter over hypotheses "partner feature phi (with polarity) encodes
    the recipe" plus "no information".  With an uninformative partner it
    degrades to the info-free alternating strategy (which has positive
    expected value because a wrong delivery does not resample the recipe).
  * agent_1: pure signaller.  Stands in row 4 (visible from agent_0's row 2):
    recipe 0 -> cell (4,1) facing LEFT, recipe 1 -> cell (4,3) facing RIGHT.
    This satisfies column-threshold decoders, "below pot k" decoders and
    left/right facing decoders simultaneously.
"""

import jax
import jax.numpy as jnp

POLICY_API_VERSION = 1
POLICY_METADATA = {'name': 'solo_cook_signal_decoder', 'adapter': 'overcooked_v2', 'adapter_version': 1, 'max_height': 7, 'max_width': 6, 'num_ingredients': 4}

# facing ids (observation)
UP, DOWN, RIGHT, LEFT = 0, 1, 2, 3
# action ids
A_RIGHT, A_DOWN, A_LEFT, A_UP, A_STAY, A_INTERACT = 0, 1, 2, 3, 4, 5


def _dir_to_act():
    return jnp.array([A_UP, A_DOWN, A_RIGHT, A_LEFT], dtype=jnp.int32)


# ---- hypothesis space for the recipe-signal decoder (agent_0) ----
# features: 0 col>=3, 1 col>=2, 2 facing LEFT, 3 facing RIGHT, 4 facing UP,
#           5 facing DOWN, 6 item on counter (3,2), 7 partner holding something
# polarity 0: feature==1 <-> recipe 1;  polarity 1: feature==1 <-> recipe 0
NF = 8
NH = 1 + 2 * NF


def _hyp():
    h_feat = jnp.array([-1, 0, 0, 1, 1, 2, 2, 3, 3, 4, 4, 5, 5, 6, 6, 7, 7], dtype=jnp.int32)
    h_pol = jnp.array([0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1], dtype=jnp.int32)
    h_prior = jnp.array([0.06,
                         0.24, 0.015,
                         0.16, 0.01,
                         0.01, 0.06,
                         0.06, 0.01,
                         0.02, 0.02,
                         0.02, 0.02,
                         0.02, 0.01,
                         0.015, 0.015], dtype=jnp.float32)
    # predicted feature value for recipe r under hypothesis h: r XOR pol
    r_idx = jnp.array([0, 1], dtype=jnp.int32)
    h_pred = (r_idx[None, :] ^ h_pol[:, None]).astype(jnp.int32)  # [NH,2]
    return h_feat, h_pol, h_prior, h_pred


LIKE_OK = 1.8    # likelihood ratio vs. noise when observation matches
LIKE_BAD = 0.2   # when it contradicts
GRACE = 10       # steps after a delivery before the signal is re-anchored


def _i32(x):
    return jnp.asarray(x, dtype=jnp.int32)


def _local(gr, gc, my_r, my_c):
    i = gr - my_r + 2
    j = gc - my_c + 2
    valid = (i >= 0) & (i <= 4) & (j >= 0) & (j <= 4)
    return jnp.clip(i, 0, 4), jnp.clip(j, 0, 4), valid


def _goto(my_r, my_c, my_dir, tr, tc, tdir):
    """Move to (tr,tc) (horizontal first), then turn to tdir.

    Returns (action_before_arrival_or_turn, arrived_and_facing).
    All turn actions used here are toward blocked cells so they never move.
    """
    dc = tc - my_c
    dr = tr - my_r
    move_h = jnp.where(dc > 0, A_RIGHT, A_LEFT)
    move_v = jnp.where(dr > 0, A_DOWN, A_UP)
    at = (dc == 0) & (dr == 0)
    facing = my_dir == tdir
    act = jnp.where(dc != 0, move_h, jnp.where(dr != 0, move_v, _dir_to_act()[tdir]))
    return _i32(act), at & facing


def _goto_interact(my_r, my_c, my_dir, tr, tc, tdir):
    act, done = _goto(my_r, my_c, my_dir, tr, tc, tdir)
    return jnp.where(done, _i32(A_INTERACT), act)


def _goto_wait(my_r, my_c, my_dir, tr, tc, tdir):
    act, done = _goto(my_r, my_c, my_dir, tr, tc, tdir)
    return jnp.where(done, _i32(A_STAY), act)


# ---------------------------------------------------------------- agent 0

def init_agent_0():
    _, _, h_prior, _ = _hyp()
    return {
        't': _i32(0),
        't_deliv': _i32(0),
        'ndeliv': _i32(0),
        'd_last': _i32(0),
        'W': h_prior[:, None] * jnp.full((NH, 2), 0.5, dtype=jnp.float32),
        'anchor': jnp.full((NF,), -1, dtype=jnp.int32),
        'prev_anchor': jnp.full((NF,), -1, dtype=jnp.int32),
        'spurious': jnp.zeros((NF,), dtype=jnp.int32),
        'nchg': jnp.zeros((NF,), dtype=jnp.int32),
        'prev_cooked_type': _i32(-1),
        'pot0_mem': jnp.array([0, 0, 0, 0, 1], dtype=jnp.int32),  # total, cooking, ready, bad, accepts
    }


def _pot_state(obs, gr, gc, my_r, my_c):
    i, j, valid = _local(gr, gc, my_r, my_c)
    cell = obs[i, j]
    cnt = cell[34:38]
    total = cnt.sum()
    cooked = cell[33] > 0
    cooking = cell[44] > 0
    accepts = (total < 3) & (~cooking) & (~cooked)
    bad = (cnt[2] + cnt[3] > 0) | ((cnt[0] > 0) & (cnt[1] > 0))
    return valid, _i32(total), cooking, cooked, bad, accepts


def _counter_empty(obs, gr, gc, my_r, my_c):
    """True if counter (gr,gc) is visible and empty, or not visible (assume empty)."""
    i, j, valid = _local(gr, gc, my_r, my_c)
    occupied = obs[i, j, 32:38].sum() > 0
    return (~valid) | (~occupied)


def agent_0_act(obs, reset, memory, rng):
    init = init_agent_0()
    mem = jax.tree_util.tree_map(lambda a, b: jnp.where(reset, a, b), init, memory)
    obs = obs.astype(jnp.int32)
    H_FEAT, H_POL, _, H_PRED = _hyp()

    # ---- self ----
    gidx = jnp.argmax(obs[:, :, 23].reshape(-1))
    gi, gj = gidx // 5, gidx % 5
    my_r = _i32(2 - gi)
    my_c = _i32(4 - gj)
    my_dir = _i32(jnp.argmax(obs[2, 2, 1:5]))
    inv = obs[2, 2, 5:11]
    has_plate = inv[0] > 0
    is_cooked = inv[1] > 0
    counts = inv[2:6]
    empty_plate = has_plate & (~is_cooked)
    hold_raw = (~has_plate) & (~is_cooked) & (counts.sum() > 0)
    raw_type = _i32(jnp.argmax(counts))
    good0 = (counts[0] == 3) & (counts[1] == 0) & (counts[2] == 0) & (counts[3] == 0)
    good1 = (counts[1] == 3) & (counts[0] == 0) & (counts[2] == 0) & (counts[3] == 0)
    dish_type = jnp.where(good0, 0, jnp.where(good1, 1, 2))
    cooked_type = jnp.where(is_cooked, dish_type, -1)
    empty_hands = inv.sum() == 0

    # ---- partner ----
    pm = obs[:, :, 11]
    p_vis = pm.sum() > 0
    pidx = jnp.argmax(pm.reshape(-1))
    pi, pj = pidx // 5, pidx % 5
    p_c = my_c + pj - 2
    p_dir = _i32(jnp.argmax(obs[pi, pj, 12:16]))
    p_hold = obs[pi, pj, 16:22].sum() > 0

    # ---- pots ----
    v0, tot0, cooking0, ready0, bad0, acc0 = _pot_state(obs, 3, 1, my_r, my_c)
    v1, tot1, cooking1, ready1, bad1, acc1 = _pot_state(obs, 3, 3, my_r, my_c)
    pm0 = mem['pot0_mem']
    tot0 = jnp.where(v0, tot0, pm0[0])
    cooking0 = jnp.where(v0, cooking0, pm0[1] > 0)
    ready0 = jnp.where(v0, ready0, pm0[2] > 0)
    bad0 = jnp.where(v0, bad0, pm0[3] > 0)
    acc0 = jnp.where(v0, acc0, pm0[4] > 0)
    pot0_mem = jnp.stack([tot0, cooking0.astype(jnp.int32), ready0.astype(jnp.int32),
                          bad0.astype(jnp.int32), acc0.astype(jnp.int32)]).astype(jnp.int32)

    # ---- counters ----
    c32_i, c32_j, c32_valid = _local(3, 2, my_r, my_c)
    c32_item = obs[c32_i, c32_j, 32:38].sum() > 0

    # ---- features ----
    f_val = jnp.stack([
        (p_c >= 3).astype(jnp.int32),
        (p_c >= 2).astype(jnp.int32),
        (p_dir == LEFT).astype(jnp.int32),
        (p_dir == RIGHT).astype(jnp.int32),
        (p_dir == UP).astype(jnp.int32),
        (p_dir == DOWN).astype(jnp.int32),
        c32_item.astype(jnp.int32),
        p_hold.astype(jnp.int32),
    ])
    f_def = jnp.stack([
        p_vis, p_vis, p_vis, p_vis, p_vis, p_vis,
        c32_valid,
        p_vis,
    ])

    # ---- belief: delivery event (cycle end) ----
    t = mem['t']
    W = mem['W']
    anchor = mem['anchor']
    prev_anchor = mem['prev_anchor']
    spurious = mem['spurious']
    nchg = mem['nchg']
    d_prev = mem['prev_cooked_type']
    delivered = (d_prev >= 0) & (d_prev <= 1) & (~is_cooked)
    W0, W1 = W[:, 0], W[:, 1]
    Wd0 = jnp.stack([W0 * 0.5, W1 + W0 * 0.5], axis=1)
    Wd1 = jnp.stack([W0 + W1 * 0.5, W1 * 0.5], axis=1)
    Wt = jnp.where(delivered, jnp.where(d_prev == 0, Wd0, Wd1), W)
    # a feature that has never changed across a delivery carries no evidence,
    # so only ungated (nchg>=1) features earn the "clean cycle" bonus.
    sp_f = jnp.where(anchor >= 0,
                     jnp.where(spurious > 0, LIKE_BAD, jnp.where(nchg >= 1, LIKE_OK, 1.0)),
                     1.0)
    sp_h = jnp.where(H_FEAT >= 0, sp_f[jnp.clip(H_FEAT, 0, NF - 1)], 1.0)
    Wt = jnp.where(delivered, Wt * sp_h[:, None], Wt)
    W = Wt / jnp.maximum(Wt.sum(), 1e-9)
    prev_anchor = jnp.where(delivered & (anchor >= 0), anchor, prev_anchor)
    anchor = jnp.where(delivered, -1, anchor)
    spurious = jnp.where(delivered, 0, spurious)
    t_deliv = jnp.where(delivered, t, mem['t_deliv'])
    ndeliv = mem['ndeliv'] + delivered.astype(jnp.int32)
    d_last = jnp.where(delivered, d_prev, mem['d_last'])

    # ---- belief: signal observation (anchor / re-anchor) ----
    in_window = (t - t_deliv) >= GRACE
    new_evt = f_def & in_window & (anchor < 0)
    chg_evt = f_def & (anchor >= 0) & (f_val != anchor)
    apply_evt = new_evt | chg_evt
    nchg = nchg + (new_evt & (prev_anchor >= 0) & (f_val != prev_anchor)).astype(jnp.int32)
    spurious = spurious | chg_evt.astype(jnp.int32)
    anchor = jnp.where(apply_evt, f_val, anchor)
    hf = jnp.clip(H_FEAT, 0, NF - 1)
    evt_h = apply_evt[hf] & (H_FEAT >= 0)
    val_h = f_val[hf]
    factor = jnp.where(evt_h[:, None], jnp.where(val_h[:, None] == H_PRED, LIKE_OK, LIKE_BAD), 1.0)
    # boundary change: the recipe changed right after my delivery d_last, so
    # that delivery was correct; this pins the polarity of feature phi.
    bchg = new_evt & (prev_anchor >= 0) & (f_val != prev_anchor)
    s_star = (prev_anchor ^ jnp.clip(mem['d_last'], 0, 1)) & 1
    kill = bchg[hf] & (H_FEAT >= 0) & (H_POL != s_star[hf])
    factor = jnp.where(kill[:, None], 0.05, factor)
    W2 = W * factor
    # features that never changed across a delivery carry no evidence: keep
    # their hypothesis mass frozen (only the pinned recipe belief updates).
    gated = (nchg[hf] == 0) & (H_FEAT >= 0)
    mass_old = W.sum(1)
    mass_new = jnp.maximum(W2.sum(1), 1e-9)
    W3 = jnp.where(gated[:, None], W2 * (mass_old / mass_new)[:, None], W2)
    W = W3 / jnp.maximum(W3.sum(), 1e-9)

    # ---- decision: which dish is wanted ----
    kk = jnp.maximum(ndeliv, t // 45)
    decay = jnp.where(kk <= 1, 1.0, jnp.where(kk == 2, 0.6, jnp.where(kk == 3, 0.2, 0.05)))
    # once some feature has demonstrably tracked a recipe change, features that
    # never changed are much less likely to be the partner's signal.
    any_ungated = (nchg >= 1).any()
    tau_f = jnp.where(nchg >= 1, 1.0, jnp.where(any_ungated, jnp.minimum(decay, 0.2), decay))
    tau_h = jnp.where(H_FEAT >= 0, tau_f[hf], 1.0)
    p0 = (tau_h * W[:, 0]).sum() / jnp.maximum((tau_h * W.sum(1)).sum(), 1e-9)
    d_choice = jnp.where(p0 >= 0.5, 0, 1)

    # ---- controller ----
    ready = jnp.stack([ready0, ready1])
    cooking = jnp.stack([cooking0, cooking1])
    accepts = jnp.stack([acc0, acc1])
    totals = jnp.stack([tot0, tot1])
    pot_col = jnp.array([1, 3], dtype=jnp.int32)

    # dump target: first free counter among (0,4),(0,1),(3,4),(3,2)
    e04 = _counter_empty(obs, 0, 4, my_r, my_c)
    e01 = _counter_empty(obs, 0, 1, my_r, my_c)
    e34 = _counter_empty(obs, 3, 4, my_r, my_c)
    dump_04 = _goto_interact(my_r, my_c, my_dir, 1, 4, UP)
    dump_01 = _goto_interact(my_r, my_c, my_dir, 1, 1, UP)
    dump_34 = _goto_interact(my_r, my_c, my_dir, 2, 4, DOWN)
    dump_32 = _goto_interact(my_r, my_c, my_dir, 2, 2, DOWN)
    e32 = ~c32_item
    act_deliver = _goto_interact(my_r, my_c, my_dir, 1, 2, UP)
    # if every dump slot is full, deliver the bad dish anyway to free the hands
    act_dump = jnp.where(e04, dump_04, jnp.where(e01, dump_01, jnp.where(e34, dump_34, jnp.where(e32, dump_32, act_deliver))))

    # A: holding cooked dish
    act_A = jnp.where(dish_type <= 1, act_deliver, act_dump)

    # B: holding empty plate
    d = d_choice
    other = 1 - d
    avail = ready | cooking
    bad = jnp.stack([bad0, bad1])
    good_avail = avail & (~bad)
    bad_ready = ready & bad
    uncertain = jnp.abs(p0 - 0.5) < 0.15
    d_eff = jnp.where(good_avail[d], d,
                      jnp.where(good_avail[other] & uncertain, other,
                                jnp.where(bad_ready[d], d, jnp.where(bad_ready[other], other, d))))
    pot_ok = good_avail[d_eff] | bad_ready[d_eff]
    scoop = _goto_interact(my_r, my_c, my_dir, 2, pot_col[d_eff], DOWN)
    wait = _goto_wait(my_r, my_c, my_dir, 2, pot_col[d_eff], DOWN)
    wait_center = _goto_wait(my_r, my_c, my_dir, 2, 2, DOWN)
    act_B = jnp.where(pot_ok, jnp.where(ready[d_eff], scoop, wait),
                      jnp.where(cooking[d], wait, act_dump))

    # C: holding raw ingredient (never feed a contaminated pot)
    good_acc = accepts & (~bad)
    k = jnp.clip(raw_type, 0, 1)
    tgt = jnp.where(good_acc[k] & (raw_type <= 1), k, jnp.where(good_acc[1 - k] & (raw_type <= 1), 1 - k, -1))
    put = _goto_interact(my_r, my_c, my_dir, 2, pot_col[jnp.clip(tgt, 0, 1)], DOWN)
    act_C = jnp.where(tgt >= 0, put, act_dump)

    # D: empty hands
    partial0 = good_acc[0] & (tot0 > 0)
    partial1 = good_acc[1] & (tot1 > 0)
    # partially filled pot first; otherwise the pot of the currently believed recipe
    fill_k = jnp.where(partial0, 0, jnp.where(partial1, 1,
                       jnp.where(good_acc[d], d, jnp.where(good_acc[other], other, -1))))
    get_ing0 = _goto_interact(my_r, my_c, my_dir, 1, 1, LEFT)
    get_ing1 = _goto_interact(my_r, my_c, my_dir, 2, 4, RIGHT)
    get_plate = _goto_interact(my_r, my_c, my_dir, 1, 3, UP)
    plate_useful = good_avail[d] | (good_avail.any() & uncertain) | bad_ready.any()
    act_D = jnp.where(fill_k == 0, get_ing0, jnp.where(fill_k == 1, get_ing1,
                      jnp.where(plate_useful, get_plate, wait_center)))

    action = jnp.where(is_cooked, act_A,
                       jnp.where(empty_plate, act_B,
                                 jnp.where(hold_raw, act_C, act_D)))
    action = _i32(action)

    new_mem = {
        't': t + 1,
        't_deliv': t_deliv,
        'ndeliv': ndeliv,
        'd_last': _i32(d_last),
        'W': W.astype(jnp.float32),
        'anchor': anchor.astype(jnp.int32),
        'prev_anchor': prev_anchor.astype(jnp.int32),
        'spurious': spurious.astype(jnp.int32),
        'nchg': nchg.astype(jnp.int32),
        'prev_cooked_type': _i32(cooked_type),
        'pot0_mem': pot0_mem,
    }
    trace = {
        'p0': p0.astype(jnp.float32),
        'd_choice': _i32(d_choice),
        'ndeliv': ndeliv,
        'nchg': nchg.astype(jnp.int32),
        'wmass': W.sum(1).astype(jnp.float32),
        'p_vis': p_vis,
        'fill_k': _i32(fill_k),
        'hold': _i32(jnp.where(is_cooked, 3, jnp.where(empty_plate, 2, jnp.where(hold_raw, 1, 0)))),
        'deliv_d': _i32(jnp.where(delivered, d_prev, -1)),
        'p_c': _i32(jnp.where(p_vis, p_c, -1)),
        'anchor': anchor.astype(jnp.int32),
        'spur': spurious.astype(jnp.int32),
        'my_rc': jnp.stack([my_r, my_c]).astype(jnp.int32),
    }
    return action, new_mem, trace


# ---------------------------------------------------------------- agent 1

def init_agent_1():
    return {'recipe': _i32(0), 't': _i32(0)}


def agent_1_act(obs, reset, memory, rng):
    init = init_agent_1()
    mem = jax.tree_util.tree_map(lambda a, b: jnp.where(reset, a, b), init, memory)
    obs = obs.astype(jnp.int32)

    ridx = jnp.argmax(obs[:, :, 25].reshape(-1))
    ri, rj = ridx // 5, ridx % 5
    r_vis = obs[ri, rj, 25] > 0
    my_r = _i32(8 - ri)
    my_c = _i32(4 - rj)
    my_dir = _i32(jnp.argmax(obs[2, 2, 1:5]))
    rc = obs[ri, rj, 40:44]
    known = r_vis & (rc.sum() > 0)
    recipe = jnp.where(known, jnp.where(rc[1] > rc[0], 1, 0), mem['recipe'])
    recipe = _i32(recipe)

    # recipe 0: stand at (4,1) facing LEFT (turn is blocked by supply at (4,0))
    at0 = (my_r == 4) & (my_c == 1)
    act0 = jnp.where(at0 & (my_dir == LEFT), A_STAY,
                     jnp.where(at0, A_LEFT,
                               jnp.where(my_r == 5, A_UP, A_LEFT)))
    # recipe 1: stand at (4,3) facing RIGHT (arrive from (4,2) moving right)
    at1 = (my_r == 4) & (my_c == 3)
    act1 = jnp.where(at1 & (my_dir == RIGHT), A_STAY,
                     jnp.where(my_r == 5, A_UP,
                               jnp.where(my_c < 3, A_RIGHT, A_LEFT)))
    action = _i32(jnp.where(recipe == 1, act1, act0))

    new_mem = {'recipe': recipe, 't': mem['t'] + 1}
    trace = {'recipe': recipe, 'my_r': my_r, 'my_c': my_c}
    return action, new_mem, trace

